Efficient differencing and linear bounds in the Waring-Siegel problem

Let $G_{\mathbb{K}}(k)$ be the Waring number for totally positive summands in a number field, and let $\Gamma_{0,\mathbb{K}}(k)$ be the corresponding primitive local width. We prove that $G_{\mathbb{K}}(k)\le\max{\Gamma_{0,\mathbb{K}}(k),\lfloor6.873k\rfloor}$ for every field and every $k\ge3$. For large $k$, with a cutoff independent of the field, the analytic coefficient is $6.216216302$. We give effective coefficients beginning at $k=120$, including $6.258$ for $k\ge10^{12}$. For each fixed field the limiting upper ratio to $k$ is at most $6.216216302$. Uniformly over all fields one has $\Gamma_{0,\mathbb{K}}(k)\ll k\log(2k)$. On families with bounded ramification at each fixed residue cardinality the width is $o(k\log k)$. We determine how often the local width exceeds a prescribed fraction of $k$. An extension of efficient differencing to fractional ideal lattices gives leading coefficient one in the historical $k\log k$ estimate for every class number. Seven cubes suffice in every number field. Among eligible targets, four cubes have relative density $(23/27)^m$, where $m$ is the number of triadic places of cubic width five. The bounds for powers of degrees four through ten are respectively $16,17,24,31,38,44,50$. Twenty-five tenth powers suffice for almost all eligible targets. For arithmetic progressions of mixed exponents we give an explicit number of summands and a necessary and sufficient finite-place condition.

==> anc/LICENSE <==
Copyright 2026 Morley Davidson.

The author's manuscripts, including their LaTeX sources and PDFs, historical
drafts, and original expository text are licensed under Creative Commons
Attribution 4.0 International (CC BY 4.0). See LICENSES/CC-BY-4.0.txt.

Original software, including Lean formalizations, Python programs and their
accompanying numerical certificate data, is licensed under the Apache License,
Version 2.0. See LICENSES/Apache-2.0.txt.

Third-party material retains its own license and notices. In particular, see
lean/NOTICE.txt, lean/LICENSE-Mathlib-Apache-2.0.txt, and the MIT No Attribution
license and provenance in lean/Waring/External/GafniTao/.


==> anc/LICENSES/Apache-2.0.txt <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/LICENSES/CC-BY-4.0.txt <==
Attribution 4.0 International

=======================================================================

Creative Commons Corporation ("Creative Commons") is not a law firm and
does not provide legal services or legal advice. Distribution of
Creative Commons public licenses does not create a lawyer-client or
other relationship. Creative Commons makes its licenses and related
information available on an "as-is" basis. Creative Commons gives no
warranties regarding its licenses, any material licensed under their
terms and conditions, or any related information. Creative Commons
disclaims all liability for damages resulting from their use to the
fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and
conditions that creators and other rights holders may use to share
original works of authorship and other material subject to copyright
and certain other rights specified in the public license below. The
following considerations are for informational purposes only, are not
exhaustive, and do not form part of our licenses.

     Considerations for licensors: Our public licenses are
     intended for use by those authorized to give the public
     permission to use material in ways otherwise restricted by
     copyright and certain other rights. Our licenses are
     irrevocable. Licensors should read and understand the terms
     and conditions of the license they choose before applying it.
     Licensors should also secure all rights necessary before
     applying our licenses so that the public can reuse the
     material as expected. Licensors should clearly mark any
     material not subject to the license. This includes other CC-
     licensed material, or material used under an exception or
     limitation to copyright. More considerations for licensors:
    wiki.creativecommons.org/Considerations_for_licensors

     Considerations for the public: By using one of our public
     licenses, a licensor grants the public permission to use the
     licensed material under specified terms and conditions. If
     the licensor's permission is not necessary for any reason--for
     example, because of any applicable exception or limitation to
     copyright--then that use is not regulated by the license. Our
     licenses grant only permissions under copyright and certain
     other rights that a licensor has authority to grant. Use of
     the licensed material may still be restricted for other
     reasons, including because others have copyright or other
     rights in the material. A licensor may make special requests,
     such as asking that all changes be marked or described.
     Although not required by our licenses, you are encouraged to
     respect those requests where reasonable. More considerations
     for the public:
    wiki.creativecommons.org/Considerations_for_licensees

=======================================================================

Creative Commons Attribution 4.0 International Public License

By exercising the Licensed Rights (defined below), You accept and agree
to be bound by the terms and conditions of this Creative Commons
Attribution 4.0 International Public License ("Public License"). To the
extent this Public License may be interpreted as a contract, You are
granted the Licensed Rights in consideration of Your acceptance of
these terms and conditions, and the Licensor grants You such rights in
consideration of benefits the Licensor receives from making the
Licensed Material available under these terms and conditions.


Section 1 -- Definitions.

  a. Adapted Material means material subject to Copyright and Similar
     Rights that is derived from or based upon the Licensed Material
     and in which the Licensed Material is translated, altered,
     arranged, transformed, or otherwise modified in a manner requiring
     permission under the Copyright and Similar Rights held by the
     Licensor. For purposes of this Public License, where the Licensed
     Material is a musical work, performance, or sound recording,
     Adapted Material is always produced where the Licensed Material is
     synched in timed relation with a moving image.

  b. Adapter's License means the license You apply to Your Copyright
     and Similar Rights in Your contributions to Adapted Material in
     accordance with the terms and conditions of this Public License.

  c. Copyright and Similar Rights means copyright and/or similar rights
     closely related to copyright including, without limitation,
     performance, broadcast, sound recording, and Sui Generis Database
     Rights, without regard to how the rights are labeled or
     categorized. For purposes of this Public License, the rights
     specified in Section 2(b)(1)-(2) are not Copyright and Similar
     Rights.

  d. Effective Technological Measures means those measures that, in the
     absence of proper authority, may not be circumvented under laws
     fulfilling obligations under Article 11 of the WIPO Copyright
     Treaty adopted on December 20, 1996, and/or similar international
     agreements.

  e. Exceptions and Limitations means fair use, fair dealing, and/or
     any other exception or limitation to Copyright and Similar Rights
     that applies to Your use of the Licensed Material.

  f. Licensed Material means the artistic or literary work, database,
     or other material to which the Licensor applied this Public
     License.

  g. Licensed Rights means the rights granted to You subject to the
     terms and conditions of this Public License, which are limited to
     all Copyright and Similar Rights that apply to Your use of the
     Licensed Material and that the Licensor has authority to license.

  h. Licensor means the individual(s) or entity(ies) granting rights
     under this Public License.

  i. Share means to provide material to the public by any means or
     process that requires permission under the Licensed Rights, such
     as reproduction, public display, public performance, distribution,
     dissemination, communication, or importation, and to make material
     available to the public including in ways that members of the
     public may access the material from a place and at a time
     individually chosen by them.

  j. Sui Generis Database Rights means rights other than copyright
     resulting from Directive 96/9/EC of the European Parliament and of
     the Council of 11 March 1996 on the legal protection of databases,
     as amended and/or succeeded, as well as other essentially
     equivalent rights anywhere in the world.

  k. You means the individual or entity exercising the Licensed Rights
     under this Public License. Your has a corresponding meaning.


Section 2 -- Scope.

  a. License grant.

       1. Subject to the terms and conditions of this Public License,
          the Licensor hereby grants You a worldwide, royalty-free,
          non-sublicensable, non-exclusive, irrevocable license to
          exercise the Licensed Rights in the Licensed Material to:

            a. reproduce and Share the Licensed Material, in whole or
               in part; and

            b. produce, reproduce, and Share Adapted Material.

       2. Exceptions and Limitations. For the avoidance of doubt, where
          Exceptions and Limitations apply to Your use, this Public
          License does not apply, and You do not need to comply with
          its terms and conditions.

       3. Term. The term of this Public License is specified in Section
          6(a).

       4. Media and formats; technical modifications allowed. The
          Licensor authorizes You to exercise the Licensed Rights in
          all media and formats whether now known or hereafter created,
          and to make technical modifications necessary to do so. The
          Licensor waives and/or agrees not to assert any right or
          authority to forbid You from making technical modifications
          necessary to exercise the Licensed Rights, including
          technical modifications necessary to circumvent Effective
          Technological Measures. For purposes of this Public License,
          simply making modifications authorized by this Section 2(a)
          (4) never produces Adapted Material.

       5. Downstream recipients.

            a. Offer from the Licensor -- Licensed Material. Every
               recipient of the Licensed Material automatically
               receives an offer from the Licensor to exercise the
               Licensed Rights under the terms and conditions of this
               Public License.

            b. No downstream restrictions. You may not offer or impose
               any additional or different terms or conditions on, or
               apply any Effective Technological Measures to, the
               Licensed Material if doing so restricts exercise of the
               Licensed Rights by any recipient of the Licensed
               Material.

       6. No endorsement. Nothing in this Public License constitutes or
          may be construed as permission to assert or imply that You
          are, or that Your use of the Licensed Material is, connected
          with, or sponsored, endorsed, or granted official status by,
          the Licensor or others designated to receive attribution as
          provided in Section 3(a)(1)(A)(i).

  b. Other rights.

       1. Moral rights, such as the right of integrity, are not
          licensed under this Public License, nor are publicity,
          privacy, and/or other similar personality rights; however, to
          the extent possible, the Licensor waives and/or agrees not to
          assert any such rights held by the Licensor to the limited
          extent necessary to allow You to exercise the Licensed
          Rights, but not otherwise.

       2. Patent and trademark rights are not licensed under this
          Public License.

       3. To the extent possible, the Licensor waives any right to
          collect royalties from You for the exercise of the Licensed
          Rights, whether directly or through a collecting society
          under any voluntary or waivable statutory or compulsory
          licensing scheme. In all other cases the Licensor expressly
          reserves any right to collect such royalties.


Section 3 -- License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the
following conditions.

  a. Attribution.

       1. If You Share the Licensed Material (including in modified
          form), You must:

            a. retain the following if it is supplied by the Licensor
               with the Licensed Material:

                 i. identification of the creator(s) of the Licensed
                    Material and any others designated to receive
                    attribution, in any reasonable manner requested by
                    the Licensor (including by pseudonym if
                    designated);

                ii. a copyright notice;

               iii. a notice that refers to this Public License;

                iv. a notice that refers to the disclaimer of
                    warranties;

                 v. a URI or hyperlink to the Licensed Material to the
                    extent reasonably practicable;

            b. indicate if You modified the Licensed Material and
               retain an indication of any previous modifications; and

            c. indicate the Licensed Material is licensed under this
               Public License, and include the text of, or the URI or
               hyperlink to, this Public License.

       2. You may satisfy the conditions in Section 3(a)(1) in any
          reasonable manner based on the medium, means, and context in
          which You Share the Licensed Material. For example, it may be
          reasonable to satisfy the conditions by providing a URI or
          hyperlink to a resource that includes the required
          information.

       3. If requested by the Licensor, You must remove any of the
          information required by Section 3(a)(1)(A) to the extent
          reasonably practicable.

       4. If You Share Adapted Material You produce, the Adapter's
          License You apply must not prevent recipients of the Adapted
          Material from complying with this Public License.


Section 4 -- Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that
apply to Your use of the Licensed Material:

  a. for the avoidance of doubt, Section 2(a)(1) grants You the right
     to extract, reuse, reproduce, and Share all or a substantial
     portion of the contents of the database;

  b. if You include all or a substantial portion of the database
     contents in a database in which You have Sui Generis Database
     Rights, then the database in which You have Sui Generis Database
     Rights (but not its individual contents) is Adapted Material; and

  c. You must comply with the conditions in Section 3(a) if You Share
     all or a substantial portion of the contents of the database.

For the avoidance of doubt, this Section 4 supplements and does not
replace Your obligations under this Public License where the Licensed
Rights include other Copyright and Similar Rights.


Section 5 -- Disclaimer of Warranties and Limitation of Liability.

  a. UNLESS OTHERWISE SEPARATELY UNDERTAKEN BY THE LICENSOR, TO THE
     EXTENT POSSIBLE, THE LICENSOR OFFERS THE LICENSED MATERIAL AS-IS
     AND AS-AVAILABLE, AND MAKES NO REPRESENTATIONS OR WARRANTIES OF
     ANY KIND CONCERNING THE LICENSED MATERIAL, WHETHER EXPRESS,
     IMPLIED, STATUTORY, OR OTHER. THIS INCLUDES, WITHOUT LIMITATION,
     WARRANTIES OF TITLE, MERCHANTABILITY, FITNESS FOR A PARTICULAR
     PURPOSE, NON-INFRINGEMENT, ABSENCE OF LATENT OR OTHER DEFECTS,
     ACCURACY, OR THE PRESENCE OR ABSENCE OF ERRORS, WHETHER OR NOT
     KNOWN OR DISCOVERABLE. WHERE DISCLAIMERS OF WARRANTIES ARE NOT
     ALLOWED IN FULL OR IN PART, THIS DISCLAIMER MAY NOT APPLY TO YOU.

  b. TO THE EXTENT POSSIBLE, IN NO EVENT WILL THE LICENSOR BE LIABLE
     TO YOU ON ANY LEGAL THEORY (INCLUDING, WITHOUT LIMITATION,
     NEGLIGENCE) OR OTHERWISE FOR ANY DIRECT, SPECIAL, INDIRECT,
     INCIDENTAL, CONSEQUENTIAL, PUNITIVE, EXEMPLARY, OR OTHER LOSSES,
     COSTS, EXPENSES, OR DAMAGES ARISING OUT OF THIS PUBLIC LICENSE OR
     USE OF THE LICENSED MATERIAL, EVEN IF THE LICENSOR HAS BEEN
     ADVISED OF THE POSSIBILITY OF SUCH LOSSES, COSTS, EXPENSES, OR
     DAMAGES. WHERE A LIMITATION OF LIABILITY IS NOT ALLOWED IN FULL OR
     IN PART, THIS LIMITATION MAY NOT APPLY TO YOU.

  c. The disclaimer of warranties and limitation of liability provided
     above shall be interpreted in a manner that, to the extent
     possible, most closely approximates an absolute disclaimer and
     waiver of all liability.


Section 6 -- Term and Termination.

  a. This Public License applies for the term of the Copyright and
     Similar Rights licensed here. However, if You fail to comply with
     this Public License, then Your rights under this Public License
     terminate automatically.

  b. Where Your right to use the Licensed Material has terminated under
     Section 6(a), it reinstates:

       1. automatically as of the date the violation is cured, provided
          it is cured within 30 days of Your discovery of the
          violation; or

       2. upon express reinstatement by the Licensor.

     For the avoidance of doubt, this Section 6(b) does not affect any
     right the Licensor may have to seek remedies for Your violations
     of this Public License.

  c. For the avoidance of doubt, the Licensor may also offer the
     Licensed Material under separate terms or conditions or stop
     distributing the Licensed Material at any time; however, doing so
     will not terminate this Public License.

  d. Sections 1, 5, 6, 7, and 8 survive termination of this Public
     License.


Section 7 -- Other Terms and Conditions.

  a. The Licensor shall not be bound by any additional or different
     terms or conditions communicated by You unless expressly agreed.

  b. Any arrangements, understandings, or agreements regarding the
     Licensed Material not stated herein are separate from and
     independent of the terms and conditions of this Public License.


Section 8 -- Interpretation.

  a. For the avoidance of doubt, this Public License does not, and
     shall not be interpreted to, reduce, limit, restrict, or impose
     conditions on any use of the Licensed Material that could lawfully
     be made without permission under this Public License.

  b. To the extent possible, if any provision of this Public License is
     deemed unenforceable, it shall be automatically reformed to the
     minimum extent necessary to make it enforceable. If the provision
     cannot be reformed, it shall be severed from this Public License
     without affecting the enforceability of the remaining terms and
     conditions.

  c. No term or condition of this Public License will be waived and no
     failure to comply consented to unless expressly agreed to by the
     Licensor.

  d. Nothing in this Public License constitutes or may be interpreted
     as a limitation upon, or waiver of, any privileges and immunities
     that apply to the Licensor or You, including from the legal
     processes of any jurisdiction or authority.


=======================================================================

Creative Commons is not a party to its public
licenses. Notwithstanding, Creative Commons may elect to apply one of
its public licenses to material it publishes and in those instances
will be considered the “Licensor.” The text of the Creative Commons
public licenses is dedicated to the public domain under the CC0 Public
Domain Dedication. Except for the limited purpose of indicating that
material is shared under a Creative Commons public license or as
otherwise permitted by the Creative Commons policies published at
creativecommons.org/policies, Creative Commons does not authorize the
use of the trademark "Creative Commons" or any other trademark or logo
of Creative Commons without its prior written consent including,
without limitation, in connection with any unauthorized modifications
to any of its public licenses or any other arrangements,
understandings, or agreements concerning use of licensed material. For
the avoidance of doubt, this paragraph does not form part of the
public licenses.

Creative Commons may be contacted at creativecommons.org.



==> anc/cubes/density_bounds.py <==
"""Rational first-moment upper bound and collision surplus for three positive cubes."""
from collections import Counter
from fractions import Fraction
from functools import lru_cache
from math import prod


@lru_cache(maxsize=None)
def residue_distribution(modulus):
    cubes = Counter(pow(x, 3, modulus) for x in range(modulus))
    pairs = Counter()
    for a, n in cubes.items():
        for b, m in cubes.items():
            pairs[(a+b) % modulus] += n*m
    triples = Counter()
    for a, n in pairs.items():
        for b, m in cubes.items():
            triples[(a+b) % modulus] += n*m
    return Counter(triples[a] for a in range(modulus))


def crt_distribution(moduli):
    groups = Counter({1: 1})
    for modulus in moduli:
        next_groups = Counter()
        for a, m in groups.items():
            for b, n in residue_distribution(modulus).items():
                next_groups[a*b] += m*n
        groups = next_groups
    return groups



def bounds(moduli):
    modulus = prod(moduli)
    denominator = 100000 * modulus**2
    upper_num = surplus_num = 0
    active = 0
    groups = crt_distribution(moduli)
    assert sum(groups.values()) == modulus
    assert sum(n*count for n, count in groups.items()) == modulus**3
    for triples, count in groups.items():
        lower = 11867 * triples
        upper = 11869 * triples
        upper_num += count * min(denominator, upper)
        j = lower // denominator
        if j >= 2:
            surplus_num += count * (j - 1) * (2 * lower - (j+2) * denominator)
            if lower > 2*denominator:
                active += count
    upper = Fraction(upper_num, denominator*modulus)
    surplus = Fraction(surplus_num, 2*denominator*modulus)
    gamma_low = Fraction(11867, 100000)
    improved = gamma_low - Fraction(42,25)*gamma_low**2 + surplus
    return upper, surplus, improved, Fraction(active,modulus)


if __name__ == "__main__":
    moduli = [729, 512, 343, 13, 19, 31, 37, 43]
    upper, surplus, improved, active = bounds(moduli)
    assert upper == Fraction(728028583078263256286286854758069,
                              6231646102240614790247825894400000)
    print("Upper density:", upper, float(upper))
    print("Forced high-multiplicity surplus:", surplus, float(surplus))
    print("Conditional lower density:", improved, float(improved))
    print("Proportion of residue classes with mean above two:", float(active))


==> anc/cubes/square_modulus_energy.csv <==
p,Z,square_class,roots,E2,E3
29,9,1,12,396,21120
29,9,2,24,1848,358560
43,12,1,24,1824,286020
43,12,2,24,1824,286020
67,16,1,32,3216,707720
67,16,2,32,3216,707720
97,21,1,44,6252,2186240
97,21,5,40,5016,1341520
149,28,1,52,8148,2831440
149,28,2,60,11004,5146800
223,36,1,72,15648,7942560
223,36,3,72,15648,7942560
331,47,1,94,27114,18626560
331,47,2,94,27114,18626560
499,62,1,124,47148,43547740
499,62,2,124,47148,43547740
743,82,1,164,81708,100896080
743,82,5,164,81708,100896080
1009,100,1,220,147036,269787280
1009,100,11,180,97380,118972800


==> anc/cubes/square_modulus_energy.py <==
"""Compute exact energies of cubed modular square roots in a sharp interval.

Usage: python square_modulus_energy.py   (requires NumPy)
Each multiplicity is counted with integer cyclic convolution. The interval
has radius floor(p^(2/3)); no Fourier rounding enters these calculations.
"""
from collections import Counter
from math import isqrt
import numpy as np


def cube_root_floor(n):
    low, high = 0, 1
    while high**3 <= n:
        high *= 2
    while high - low > 1:
        mid = (high + low) // 2
        if mid**3 <= n:
            low = mid
        else:
            high = mid
    return low


def circle_convolution(counts, shifts):
    result = np.zeros_like(counts)
    for shift, weight in shifts.items():
        result += weight * np.roll(counts, shift)
    return result


def energies(p, r):
    q = p*p
    radius = cube_root_floor(q)
    # For fixed residues y0 mod p, solve the second digit linearly.
    shifts = Counter()
    by_residue = {}
    for v in range(-radius, radius+1):
        if v % p:
            by_residue.setdefault(v % p, []).append(v)
    for y0 in range(1,p):
        base = -3*r*y0*y0
        inverse = pow(-6*r*y0, -1, p)
        for v in by_residue.get(base % p, ()):
            digit = ((v-base)//p * inverse) % p
            y = y0 + digit*p
            assert (3*r*y*y+v) % q == 0
            shifts[pow(y,3,q)] += 1
    size = sum(shifts.values())
    assert size**6 < 2**63
    counts = np.zeros(q, dtype=np.int64)
    for x, weight in shifts.items():
        counts[x] = weight
    pairs = circle_convolution(counts, shifts)
    triples = circle_convolution(pairs, shifts)
    return size, int(np.dot(pairs,pairs)), int(np.dot(triples,triples))


def main():
    print("p,Z,square_class,roots,E2,E3")
    for p in (29,43,67,97,149,223,331,499,743,1009):
        assert all(p % d for d in range(2,isqrt(p)+1))
        nonresidue = next(r for r in range(2,p) if pow(r,(p-1)//2,p)==p-1)
        for r in (1,nonresidue):
            size,e2,e3 = energies(p,r)
            print(p,cube_root_floor(p*p),r,size,e2,e3,sep=",",flush=True)


if __name__ == "__main__":
    main()


==> anc/cubes/triadic_cube_densities.py <==
"""Enumerate the cube sumsets of Z_3[pi]/(pi^precision), pi**e = ±3.

Each element has e coefficients. Coefficient i is taken modulo
3**ceil((precision-i)/e). Degree-e carries in products are exact.
"""
from itertools import product


def cube_data(e, sign, precision):
    moduli = tuple(3 ** ((precision - i + e - 1) // e) for i in range(e))
    elements = product(*(range(m) for m in moduli))

    def add(x, y):
        return tuple((a + b) % m for a, b, m in zip(x, y, moduli))

    def multiply(x, y):
        coefficients = [0] * e
        for i, a in enumerate(x):
            for j, b in enumerate(y):
                degree = i + j
                carry = 3 * sign if degree >= e else 1
                coefficients[degree % e] += a * b * carry
        return tuple(a % m for a, m in zip(coefficients, moduli))

    cubes = {multiply(multiply(x, x), x) for x in elements}
    sums = {(0,) * e}
    sizes = [1]
    while True:
        next_sums = {add(x, y) for x in sums for y in cubes}
        if next_sums == sums:
            return sizes
        sums = next_sums
        sizes.append(len(sums))


def main():
    expected = {(2, 1): (7, 9), (2, -1): (17, 27),
                (4, 1): (17, 27), (4, -1): (151, 243)}
    for (e, sign), (numerator, denominator) in expected.items():
        for precision in (e + 3, e + 4):
            counts = cube_data(e, sign, precision)
            three, eligible = counts[3], counts[-1]
            assert three * denominator == eligible * numerator
            print(f'e={e}, pi^e={sign*3:+d}, level={precision}: '
                  f'{three}/{eligible} = {numerator}/{denominator}')


if __name__ == '__main__':
    main()


==> anc/cubes/triadic_cube_recurrence.py <==
"""Exact primitive three-cube measure for residue degree one and 3∤e.

The ring is Z_3[π], π**e = sign*3. Signed choices exhaust the tame
extensions in this residue degree. Fourier convolution below uses finite
prime fields. No floating point rounding or random sampling is used.
"""
import argparse
from itertools import product
from fractions import Fraction
from math import prod
import numpy as np


def prime(n):
    return n >= 2 and all(n % i for i in range(2, int(n**0.5) + 1))


def fourier(values, prime_modulus, inverse=False):
    order_nine_root = next(
        x for g in range(2, prime_modulus)
        if (x := pow(g, (prime_modulus - 1)//9, prime_modulus)) != 1
        and pow(x, 3, prime_modulus) != 1)
    if inverse:
        order_nine_root = pow(order_nine_root, -1, prime_modulus)
    for axis, width in enumerate(values.shape):
        weights = [[pow(order_nine_root, (9//width)*j*k, prime_modulus)
                    for k in range(width)] for j in range(width)]
        source = np.moveaxis(values, axis, 0)
        result = np.empty_like(source)
        for j in range(width):
            acc = np.zeros(source.shape[1:], dtype=np.int64)
            for k in range(width):
                acc = (acc + source[k] * weights[j][k]) % prime_modulus
            result[j] = acc
        values = np.moveaxis(result, 0, axis)
    if inverse:
        values = (values * pow(values.size, -1, prime_modulus)) % prime_modulus
    return values


def cube_density(e, sign):
    if e < 1 or e % 3 == 0 or sign not in (-1, 1):
        raise ValueError('require e>0, 3∤e, and sign ±1')
    r, ell = e//2 + 1, (e+2)//3
    precision = e+r
    coordinates = []
    for i in range(e):
        modulus = 3**((precision-i+e-1)//e)
        divisor = 1 if i % 3 == 0 else 3
        if modulus > divisor:
            coordinates.append((i, modulus//divisor, divisor))
    shape = tuple(m for _, m, _ in coordinates)
    assert prod(shape) == 3**(ell+r)
    cubes = np.zeros(shape, dtype=np.int64)

    # Enumerate pairs (x,x^2,x^3) recursively in the digits of x, using
    # (x+d*pi^j)^3 = x^3+3x²dπ^j+3xd²π^(2j)+d³π^(3j).
    zero = (0,)*e
    def add_shift(target, source, shift, factor):
        for i, value in enumerate(source):
            degree = i+shift
            target[degree % e] += value*factor*(sign*3)**(degree//e)
    def visit(j, x, square, cube):
        if j == r:
            assert all(cube[i] % d == 0 for i, _, d in coordinates)
            index = tuple((cube[i]//d) % m for i, m, d in coordinates)
            cubes[index] = 1
            return
        for digit in (0, 1, -1):
            xc, xs, xx = list(cube), list(square), list(x)
            add_shift(xc, square, j, 3*digit)
            add_shift(xc, x, 2*j, 3*digit*digit)
            xc[(3*j) % e] += digit**3*(3*sign)**((3*j)//e)
            add_shift(xs, x, j, 2*digit)
            xs[(2*j) % e] += digit**2*(3*sign)**((2*j)//e)
            xx[j % e] += digit*(3*sign)**(j//e)
            visit(j+1, xx, xs, xc)

    visit(0, zero, zero, zero)
    seen = np.zeros(shape, dtype=bool)
    upper = int(cubes.sum())**2
    combined_modulus = 1
    modulus = 1000000009
    while combined_modulus <= upper:
        while not prime(modulus):
            modulus += 9
        assert modulus % 9 == 1 and modulus < 2**31
        freq = fourier(cubes, modulus)
        freq = (freq**2 % modulus) * freq % modulus
        counts = fourier(freq, modulus, inverse=True)
        seen |= counts != 0
        combined_modulus *= modulus
        modulus += 9
    return int(np.count_nonzero(seen)), cubes.size


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('indices', nargs='*', type=int, default=[2,4,5,8,11])
    args = parser.parse_args()
    for e in args.indices:
        for sign in (1,-1) if e % 2 == 0 else (1,):
            n, total = cube_density(e, sign)
            print(f'e={e}, π^e={sign*3:+d}, level={e+e//2+1}: '
                  f'{n}/{total} = {Fraction(n,total)}',flush=True)


if __name__ == '__main__':
    main()


==> anc/number-field/linear/all_degrees.py <==
"""Finite and uniform marked-moment orders over number fields for every k>=11.

The source bounds use ordinary Weyl savings for the preliminary orders.
The final orders use the tagged bilinear saving 1/(15 k). All computations
in the tests and certified inequalities use integer or rational arithmetic.
"""
import gzip
import json
import sys
from bisect import bisect_right
from fractions import Fraction as Q
from pathlib import Path

ROOT = Path(__file__).resolve().parent
sys.path.insert(0, str(ROOT / 'mesh'))
import linear_verify as V
import dual_verify as D
import uniform_verify as C

SCALE = 10**9
DEN = V.B * V.RETENTION.denominator

def ceil_div(a, b):
    return -(-a // b)

def even_ceiling(a):
    return a + a % 2

def rows_for_small(k):
    """Dyadic A and ordinary degree-reduction cells, avoiding A/B word exclusions."""
    z = 12 * V.T // 100
    rows = []
    for _ in range(105):
        lo, hi = V.B, (k*V.B)//2-1
        while lo < hi:
            m = (lo+hi+1)//2
            if V.covered(z,m,k):
                lo = m
            else:
                hi = m-1
        assert V.covered(z,lo,k)
        rows.append((z,lo))
        z = z*93//100
    return rows

def band_rows(band):
    k, _, entries = band
    z = int(D.ztop(k)*V.T)
    selected = []
    for i, (m, word_index) in enumerate(entries):
        if i % 7 == 0 or i+1 == len(entries):
            assert m*2 < k*V.B
            assert (V.covered(z,m,k) if word_index < 0
                    else D.pair_ok(z,m,k,D.PAIRS[word_index]))
            selected.append((z,m))
        z = V.next_height(z)
    return selected

def preliminary_bound(k, upper, rows):
    """Normalized even order from ED plus fibre contraction at fixed terminal M."""
    z0 = D.ztop(k)
    assert rows[0][0] == int(z0*V.T)
    assert V.RETENTION*Q(rows[0][1],V.B) > 2*(1-z0)
    value = 2+V.logarithm((1-z0)/z0)
    for (z,m),(next_z,_) in zip(rows,rows[1:]):
        length = V.RETENTION*Q(m,V.B)
        value += V.outward(2*V.logarithm(Q(z,next_z))/length)
    z,m = rows[-1]
    length = V.RETENTION*Q(m,V.B)
    correction = 2*V.logarithm(max(Q(1),Q(z,V.T)*upper*(upper-1)))/length
    return V.outward(value+correction+Q(10,k))

def discrete(k, rows):
    """Even-moment induction, absolute defect rounded upward to 1/SCALE."""
    w = k*(k+1)
    z = [2*h*SCALE//V.T for h,_ in rows]
    length = [V.RETENTION.numerator*m for _,m in rows]
    crossover = [-(s*DEN//l) for s,l in zip(z,length)]
    assert sorted(crossover)==crossover
    cap = 1 << min(k,32)
    ed = defect = (k-1)*SCALE
    best_pre = best_tagged = 20*k
    for r in range(2,8*k,2):
        if r>k+1 and r<w:
            a = w*defect//(SCALE+defect)+1
            b = ceil_div(r*(w-a),w)
            pre = even_ceiling(a+b)
            if a<=w and pre>2*k and pre>=r and pre>=a:
                best_pre = min(pre,best_pre)
            needed = 15*k*defect//SCALE + 1
            tagged = even_ceiling(1+r+needed)
            if tagged>2*k:
                best_tagged = min(tagged,best_tagged)
        old_ed = ed
        ed -= (2*old_ed*SCALE*(cap-1))//((k*SCALE+old_ed)*cap)
        if r>k+1:
            i = bisect_right(crossover,-(defect//k))
            choices = {max(0,min(len(rows)-1,i+offset)) for offset in (-1,0,1)}
            saving = max(min(z[j],defect*length[j]//(k*DEN)) for j in choices)
            defect = min(ed,defect-saving)
        else:
            defect=ed
    return best_pre,best_tagged

def main():
    with gzip.open(ROOT/'mesh/dual_witness.json.gz','rt') as f:
        witnesses=json.load(f)
    worst_pre, worst_tagged = Q(0),Q(0)
    previous = 10
    for k in range(11,21):
        preliminary,tagged = discrete(k,rows_for_small(k))
        worst_pre=max(worst_pre,Q(preliminary,k))
        worst_tagged=max(worst_tagged,Q(tagged+1,k))
        assert k==previous+1
        previous=k
    for band in witnesses['finite']:
        k,upper,_=band
        assert k==previous+1
        previous=upper
        rows=band_rows(band)
        bounded=preliminary_bound(k,upper,rows)
        worst_pre=max(worst_pre,bounded)
        for degree in range(k,min(upper,2500)+1):
            _,tagged=discrete(degree,rows)
            worst_tagged=max(worst_tagged,Q(tagged+1,degree))
    assert previous==10**12-1
    assert worst_pre<Q(742,100)
    assert worst_tagged<Q(6873,1000)
    # At k>=2501 the 1/(15k) saving on a-1 of the original a factors
    # dominates the old BW terminal; ceil(c k)>=100 throughout this range.
    assert Q(249,500)/Q(742,100)>Q(1,15)
    # log(2501)>7.5 follows from e<11/4 and (11/4)^15<2501^2.
    assert (Q(11,4))**15 < 2501**2
    assert Q(99,100)*(Q(15,2)+Q(802113,100000))>15
    assert (Q(21,10)*50)>100
    print('Preliminary normalized order',worst_pre,float(worst_pre))
    print('Largest (S+1)/k at 11<=k<=2500:',worst_tagged,float(worst_tagged))
    print('At k>=2501, the rational final schedule applies with a single ordinary factor.')
    # Check the exact scalar order at all remaining k. The already-proved
    # stronger finite field kernel above 10^12 is additional slack.
    C.main()

if __name__=='__main__':
    main()


==> anc/number-field/linear/local_examples.py <==
"""Exact fourth-power widths in (Z/16)[t]/(t^3-2), for the local examples."""
from itertools import product


def multiply(left, right):
    coefficients = [0, 0, 0]
    for i, x in enumerate(left):
        for j, y in enumerate(right):
            carry, index = divmod(i + j, 3)
            coefficients[index] += x * y * (2 ** carry)
    return tuple(x % 16 for x in coefficients)


def add(left, right):
    return tuple((x + y) % 16 for x, y in zip(left, right))


def main():
    unit_powers = set()
    all_powers = set()
    for root in product(range(4), repeat=3):
        square = multiply(root, root)
        power = multiply(square, square)
        all_powers.add(power)
        if root[0] % 2:
            unit_powers.add(power)
    assert (len(all_powers), len(unit_powers)) == (22, 16)
    eligible = set(product(range(16), range(0, 16, 2), range(0, 16, 2)))
    ordinary = {(0, 0, 0)}
    primitive = set()
    print("summands,ordinary,primitive")
    for count in range(1, 11):
        primitive = {add(x, y) for x in ordinary for y in unit_powers} | {
            add(x, y) for x in primitive for y in all_powers
        }
        ordinary = {add(x, y) for x in ordinary for y in all_powers}
        print(f"{count},{len(ordinary)},{len(primitive)}")
        if count == 9:
            assert (8, 2, 2) not in ordinary
    assert ordinary == primitive == eligible


if __name__ == "__main__":
    main()


==> anc/number-field/linear/mesh/asymptotic_verify.py <==
"""Limiting coefficient after arithmetic A- and B-processes, exact rationals."""
from fractions import Fraction as Q
from linear_verify import logarithm, outward, ceiling

B=10**6
T=10**32
F=300
PITCH=1000
DEPTH=14
RET=Q(99999,100000)
TAU=Q(1,14)

def exponents():
    """All pairs obtained with at most DEPTH applications of A,B."""
    half=Q(1,2)
    seen={(half,half)}; frontier=seen.copy()
    for _ in range(DEPTH):
        batch=set()
        for x,y in frontier:
            batch.add((x/(2+2*x),(x+y+1)/(2+2*x)))
            batch.add((y-half,x+half))
        frontier=batch-seen;seen|=batch
    return [(x.numerator,x.denominator,y.numerator,y.denominator)
            for x,y in seen if x]

def admissible(z,ps):
    # At amplitude z, the strict Gram threshold is 2z.
    sigma=ceiling(200001*z,100000)
    endpoint=max([B]+[B+B*q*((s-r)*T-s*sigma)//(s*p*T) for p,q,r,s in ps])
    cells=[]
    for j in range(2,2*F+2):
        t=min(1<<(j-1),j*(j-1))*sigma
        if 2*t>T:break
        lo=ceiling(B*(j+1)*t,T)
        hi=B*min((j+1)*(T-t),j*T-t)//T
        if lo<=hi:cells.append((lo,hi))
    for lo,hi in sorted(cells):
        if lo>endpoint:break
        endpoint=max(endpoint,hi)
    return min(F*B,endpoint)

def main():
    ps=exponents(); z0=Q(107,1000); z=int(T*z0);cost=Q(0);previous=B
    for i in range(30000):
        m=admissible(z,ps);assert m>=previous;previous=m
        L=Q(m,B)*RET
        if i==0: assert L>2*(1-z0)
        if m==F*B:break
        zz=z*PITCH//(1+PITCH)
        cost+=outward(2*logarithm(Q(z,zz))/L)
        z=zz
    assert m==F*B and Q(z,T)*F**2>TAU
    h=Q(3,2);b=h+Q(1,F)
    assert 2*TAU*h*b<min(1/(h+Q(2,F))-b/64,Q(1,3),(h-1)*F-b/64)
    cost+=outward(2*logarithm(Q(z,T)*F**2/TAU)/(F*RET))+outward(4/(F*RET))
    C=outward(2+logarithm((1-z0)/z0)+cost)
    print(f"{len(ps)} exponent pairs, {i+1} height levels, rational ceiling {C} = {float(C):.12f}",flush=True)
    assert C<Q(6873,1000)
if __name__=='__main__':main()


==> anc/number-field/linear/mesh/dual_verify.py <==
"""Exact finite-degree checks for the arithmetic exponent-pair improvement."""
from fractions import Fraction as Q
from pathlib import Path
from math import isqrt
import gzip,json
import linear_verify as V

def noproblem(coeff):
    a,b=coeff
    assert a or b
    return not a or (-b)%a or (-b)//a<21

def parameters(word):
    h=Q(1,2); x=y=D=h
    for op in word:
        if op=='A':x,y,D=x/(2+2*x),(x+y+1)/(2+2*x),max(h,(D+1)/2)
        else:
            assert op=='B';x,y,D=y-h,x+h,D+1+y-h
    # The fraction e/d is the model phase exponent. Each operation on a
    # sum uses the last letter first. Test the possible exceptional k.
    d=(0,1);e=(1,0)
    for op in reversed(word):
        a=(e[0]-d[0],e[1]-d[1])
        assert all(noproblem(t) for t in (d,e,a)),word
        if op=='A':e=a
        else:d=a
    a=(e[0]-d[0],e[1]-d[1])
    assert all(noproblem(t) for t in (d,e,a)),word
    return x,y,1+D

def pair_ok(z,m,K,row,theta=None):
    x,y,c=row
    t=Q(m,V.B*K) if theta is None else theta
    return 1-y+x-x*Q(m,V.B)-c*t>=Q(V.ceiling(20001*z,10000),V.T)

WORDS=Path(__file__).with_name('exponent_words.txt').read_text().split()
PAIRS=[parameters(w.replace('-','')) for w in WORDS]

def ztop(K):
    z=max([V.ZO]+[min(Q(107,1000),
            (1-y-x-2*c/K)/(2*(1-x-c/K))-Q(1,1000))
          for x,y,c in PAIRS if x+c/K<1])
    return max(V.ZO,Q(int(100000*z),100000))

def run(band):
    K,J,entries=band
    z0=ztop(K);z=int(z0*V.T)
    assert V.Q(entries[0][0],V.B)*V.RETENTION>2*(1-z0)
    c=min(Q(7,20),Q(21,10*isqrt(K)))
    target=c/(J*(V.logarithm(Q(J))+Q(81,10)))
    cost=Q(0);past=V.B
    for m,index in entries:
        assert past<=m<V.B*K;past=m
        assert (V.covered(z,m,K) if index<0 else pair_ok(z,m,K,PAIRS[index]))
        L=V.RETENTION*Q(m,V.B)
        if 2*Q(z,V.T)/L<target:
            return V.outward(2+V.logarithm((1-z0)/z0)+cost-2/L+c+Q(6,K))
        zz=V.next_height(z)
        cost+=V.outward(2*V.logarithm(Q(z,zz))/L)
        z=zz
    raise ValueError(K)

def infinite(K,rows):
    assert isqrt(K)**2==K
    z0=Q(107,1000);z=int(z0*V.T);past=V.B;cost=Q(0)
    l=V.TAIL_START;tau=Q(1,14)
    theta=Q(1,8*isqrt(K))
    for i,(m,index) in enumerate(rows):
        assert m>=past;past=m
        if index<0:
            assert V.covered(z,m,K,theta.numerator,theta.denominator)
        else:
            assert pair_ok(z,m,K,PAIRS[index],theta)
        L=V.RETENTION*Q(m,V.B)
        if i==0: assert L>2*(1-z0)
        if i+1==len(rows):break
        zz=V.next_height(z)
        cost+=V.outward(2*V.logarithm(Q(z,zz))/L);z=zz
    assert m==l*V.B and Q(z,V.T)*l**2>tau
    h=Q(3,2);b=h+Q(1,l)
    assert 2*tau*h*b<min(1/(h+Q(2,l))-b/64,1-1/h-theta,(h-1)*l-b/64)
    cost+=V.outward(2*V.logarithm(Q(z,V.T)*l**2/tau)/(l*V.RETENTION))
    cost+=V.outward(4/(l*V.RETENTION))
    C=V.outward(2+V.logarithm((1-z0)/z0)+cost)
    X=64*tau/V.RETENTION*(V.logarithm(Q(K))+Q(81,10))
    assert X>8 and K>=10**8
    return V.outward(C+16*V.logarithm(X)/(isqrt(K)*V.RETENTION)+Q(16,isqrt(K))+Q(6,K)),C

def main():
    p=Path(__file__).with_name('dual_witness.json.gz')
    with gzip.open(p,'rt') as f:w=json.load(f)
    end=20;upper=Q(137,20);with_one=Q(137,20)
    for row in w['finite']:
        k,j,_=row;assert k==end+1
        c=run(row);upper=max(upper,c);with_one=max(with_one,c+Q(1,k));end=j
        print(k,j,float(c),flush=True)
    K,rows=w['infinite'];assert K==end+1
    last,asym=infinite(K,rows);upper=max(upper,last);with_one=max(with_one,last+Q(1,K))
    print('All degrees',upper,'large degrees',last,'limiting',asym)
    print('With one extra summand at k>=21',with_one)
    assert upper<Q(6874,1000) and with_one<Q(6874,1000)
if __name__=='__main__':main()


==> anc/number-field/linear/mesh/exponent_words.txt <==
A
AA
AAA
AAAA
AABA
AAAAA
AAABA
AABAA
AABAB
AAAAAA
AAABAA
AAABAB
AABAAA
AABABA
AAAAAAA
AAABAAA
AAABABA
AABAAAA
AABAABA
AABABAA
AAAAAAAA
AAABAAAA
AAABAABA
AAABABAA
AABAAAAA
AABAAABA
AABAABAA
AABAABAB
AABABAAA
AABABABA
AAAAAAAAA
AAABAAAAA
AAABAAABA
AAABAABAA
AAABAABAB
AAABABAAA
AAABABABA
AABAAAAAA
AABAAABAA
AABAABAAA
AABAABABA
AABABAAAA
AABABAABA
AABABABAA
AABABABAB
AAABAAAAAA
AAABAAABAA
AAABAAABAB
AAABAABAAA
AAABAABABA
AAABABAAAA
AAABABAABA
AAABABABAA
AAABABABAB
AABAAAAAAA
AABAAABAAA
AABAABAAAA
AABAABAABA
AABAABABAA
AABABAAAAA
AABABAABAA
AABABAABAB
AABABABAAA
AABABABABA
AAABAAAAAAA
AAABAAABAAA
AAABAAABABA
AAABAABAAAA
AAABAABAABA
AAABAABABAA
AAABABAAAAA
AAABABAABAA
AAABABAABAB
AAABABABAAA
AAABABABABA
AABAAAAAAAA
AABAAABAAAA
AABAAABAABA
AABAABAAAAA
AABAABAAABA
AABAABAABAA
AABAABAABAB
AABAABABAAA
AABAABABABA
AABABAAAAAA
AABABAABAAA
AABABAABABA
AABABABAAAA
AABABABAABA
AABABABABAA
AAABAAAAAAAA
AAABAAABAAAA
AAABAAABAABA
AAABAAABABAA
AAABAABAAAAA
AAABAABAABAA
AAABAABAABAB
AAABAABABAAA
AAABAABABABA
AAABABAAAAAA
AAABABAABAAA
AAABABAABABA
AAABABABAAAA
AAABABABAABA
AAABABABABAA
AABAAAAAAAAA
AABAAABAAAAA
AABAAABAABAA
AABAAABAABAB
AABAABAAAAAA
AABAABAAABAA
AABAABAABAAA
AABAABAABABA
AABAABABAAAA
AABAABABAABA
AABAABABABAA
AABAABABABAB
AABABAAAAAAA
AABABAABAAAA
AABABAABAABA
AABABAABABAA
AABABABAAAAA
AABABABAABAA
AABABABAABAB
AABABABABAAA
AABABABABABA
AAABAAAAAAAAA
AAABAAABAAAAA
AAABAAABAAABA
AAABAAABAABAA
AAABAAABAABAB
AAABAAABABAAA
AAABAAABABABA
AAABAABAAAAAA
AAABAABAABAAA
AAABAABAABABA
AAABAABABAAAA
AAABAABABAABA
AAABAABABABAA
AAABAABABABAB
AAABABAAAAAAA
AAABABAABAAAA
AAABABAABAABA
AAABABAABABAA
AAABABABAAAAA
AAABABABAABAB
AAABABABABAAA
AAABABABABABA
AABAAABAAAAAA
AABAAABAAABAA
AABAAABAABAAA
AABAAABAABABA
AABAABAAAAAAA
AABAABAAABAAA
AABAABAABAAAA
AABAABAABAABA
AABAABAABABAA
AABAABABAAAAA
AABAABABAABAA
AABAABABAABAB
AABAABABABAAA
AABAABABABABA
AABABAAAAAAAA
AABABAABAAAAA
AABABAABAAABA
AABABAABAABAA
AABABAABAABAB
AABABAABABAAA
AABABAABABABA
AABABABAAAAAA
AABABABAABAAA
AABABABAABABA
AABABABABAAAA
AABABABABAABA
AABABABABABAA
AABABABABABAB
AAAABAAAAAAAAA
AAAABAAABABAAA
AAAABAAABABABA
AAAABAABABAABA
AAABAAABAAAAAA
AAABAAABAAABAA
AAABAAABAAABAB
AAABAAABAABAAA
AAABAAABAABABA
AAABAAABABAAAA
AAABAAABABABAA
AAABAAABABABAB
AAABAABAAAAAAA
AAABAABAABAAAA
AAABAABAABAABA
AAABAABAABABAA
AAABAABABAAAAA
AAABAABABAABAA
AAABAABABAABAB
AAABAABABABAAA
AAABAABABABABA
AAABABAAAAAAAA
AAABABAABAAAAA
AAABABAABAAABA
AAABABAABAABAB
AAABABAABABAAA
AAABABAABABABA
AAABABABAAAAAA
AAABABABAABAAA
AAABABABAABABA
AAABABABABAAAA
AAABABABABAABA
AAABABABABABAA
AAABABABABABAB
AABAAABAAAAAAA
AABAAABAAABABA
AABAAABAABAAAA
AABAAABAABABAA
AABAABAAAAAAAA
AABAABAAABAAAA
AABAABAAABAABA
AABAABAABAAAAA
AABAABAABAABAA
AABAABAABAABAB
AABAABAABABAAA
AABAABAABABABA
AABAABABAAAAAA
AABAABABAABAAA
AABAABABAABABA
AABAABABABAAAA
AABAABABABAABA
AABAABABABABAA
AABABAABAAAAAA
AABABAABAAABAA
AABABAABAAABAB
AABABAABAABAAA
AABABAABAABABA
AABABAABABAAAA
AABABAABABAABA
AABABAABABABAA
AABABAABABABAB
AABABABAAAAAAA
AABABABAABAAAA
AABABABAABAABA
AABABABAABABAA
AABABABABAAAAA
AABABABABAABAA
AABABABABAABAB
AABABABABABAAA
AABABABABABABA
AAAABAAABABAABA
AAAABAABABAABAA
AAABAAABAAAAAAA
AAABAAABAAABAAA
AAABAAABAAABABA
AAABAAABAABAABA
AAABAAABAABABAA
AAABAAABABAAAAA
AAABAAABABAABAA
AAABAAABABAABAB
AAABAAABABABAAA
AAABAAABABABABA
AAABAABAAAAAAAA
AAABAABAABAAAAA
AAABAABAABAABAB
AAABAABAABABAAA
AAABAABAABABABA
AAABAABABAAAAAA
AAABAABABAABAAA
AAABAABABAABABA
AAABAABABABAAAA
AAABAABABABAABA
AAABAABABABABAA
AAABABAABAAAAAA
AAABABAABAAABAA
AAABABAABAAABAB
AAABABAABAABAAA
AAABABAABAABABA
AAABABAABABAAAA
AAABABAABABAABA
AAABABAABABABAB
AAABABABAAAAAAA
AAABABABAABAAAA
AAABABABAABAABA
AAABABABAABABAA
AAABABABABAAAAA
AAABABABABAABAA
AAABABABABAABAB
AAABABABABABAAA
AAABABABABABABA
AABAAABAAAAAAAA
AABAAABAAABAAAA
AABAAABAAABAABA
AABAAABAAABABAA
AABAAABAABAABAA
AABAAABAABABAAA
AABAAABAABABABA
AABAAABABAAAAAA
AABAAABABAABABA
AABAAABABABAAAA
AABAABAAAAAAAAA
AABAABAAABAAABA
AABAABAAABABAAA
AABAABAABAAAAAA
AABAABAABAABAAA
AABAABAABAABABA
AABAABAABABAAAA
AABAABAABABAABA
AABAABAABABABAA
AABAABAABABABAB
AABAABABAAAAAAA
AABAABABAABAAAA
AABAABABAABAABA
AABAABABAABABAA
AABAABABABAAAAA
AABAABABABAABAA
AABAABABABAABAB
AABAABABABABAAA
AABAABABABABABA
AABABAABAAAAAAA
AABABAABAAABAAA
AABABAABAAABABA
AABABAABAABAAAA
AABABAABAABAABA
AABABAABAABABAA
AABABAABABAAAAA
AABABAABABAABAA
AABABAABABAABAB
AABABAABABABAAA
AABABAABABABABA
AABABABAAAAAAAA
AABABABAABAAAAA
AABABABAABAAABA
AABABABAABAABAA
AABABABAABAABAB
AABABABAABABAAA
AABABABAABABABA
AABABABABAAAAAA
AABABABABAABAAA
AABABABABAABABA
AABABABABABAAAA
AABABABABABAABA
AABABABABABABAA


==> anc/number-field/linear/mesh/linear_verify.py <==
"""Exact checks for the scalar moment iteration and the linear Waring estimates.

Run with Python 3. The conductors in the compressed witness are integers in
units of 1/B. Floating-point calculations are unnecessary for verification.
"""
import gzip
import json
from fractions import Fraction as Q
from math import isqrt
from pathlib import Path

B = 10000
T = 10**32
DIGITS = 10**16
TAIL_START = 120
DEGREE_CUTOFF = 200
PITCH = 400
ZTOP = 9985 * T // 100000
ZO = Q(ZTOP, T)
RETENTION = Q(99999, 100000)
FILE = Path(__file__).with_name("linear_witness.json.gz")

def ceiling(a, b):
    return -(-a // b)

def outward(x):
    return Q(ceiling(x.numerator * DIGITS, x.denominator), DIGITS)

def logarithm(x):
    """Rational upper enclosure for log(x), x>=1."""
    assert x >= 1
    if x < Q(5, 4):
        t=x-1
        return outward(t-t*t/2+t**3/3)
    n=0
    while x>=2:
        x/=2
        n+=1
    def series(u):
        y=(u-1)/(u+1)
        return 2*(sum((y**(2*j+1))/(2*j+1) for j in range(16))+
                  y**33/(33*(1-y*y)))
    return outward(n*series(Q(2)) + series(x))

def covered(z,m,K,theta_num=None,theta_den=None):
    """Inner coverage with modulus M=m/B, dyadic and Weyl intervals.
       theta=m/(BK) normally. An independent upper bound for theta can
       be passed when proving the semi-infinite band."""
    if m==B: return True
    assert B<m<B*K
    if theta_num is None:
        h,den=m,B*K
    else:
        h,den=theta_num,theta_den
    sigma=ceiling(20001*z,10000)  # sigma/T > 2 z/T.
    common=T*den
    cells=[]
    for j in range(min(40,K-2)+1):
        y=(1<<j)*sigma
        if 2*y>T or (j and h*T>den*(T-y)):break
        low=ceiling(B*(j*h*T+2*y*den),common)
        high=B*((j+2)*T-(4*y-2*sigma))//T
        if low<=high:cells.append((low,high))
    for j in range(2,min(K,DEGREE_CUTOFF)+1):
        t=min(2**(j-1),j*(j-1))*sigma
        if 2*t>T:break
        low=ceiling(B*(j+1)*(t*den+j*h*T),common)
        high=B*min((j+1)*(common-h*T-t*den),
                   j*common-j*h*T-t*den)//common
        if low<=high:cells.append((low,high))
    endpoint=B
    for lo,hi in sorted(cells):
        if lo>endpoint:break
        endpoint=max(endpoint,hi)
        if endpoint>=m:return True
    if theta_num is not None: return False
    F=TAIL_START
    if endpoint < B*F: return False
    # For j=ceil(h U), N=e+f/F, the products are checked after
    # clearing denominators in the three Weyl inequalities.
    for e,f in ((3,2),(7,5),(4,3),(5,4),(6,5),(11,10),(21,20)):
        if e*m+f*B>f*B*K:continue
        N=e*F+f
        # W = sigma*(e/f)*(N/(fF))*M^2; units are exact.
        numer=sigma*e*N*m*m
        denom=T*f*f*F*B**2
        if numer*(e*F+2*f)*f*F*B**2*K > (
            f**2*F**2*B**2*K-N*m*m*(e*F+2*f))*denom:continue
        if numer*e*B*K > ((e-f)*B*K-e*m)*denom:continue
        if numer*f*F*B**2*K > ((e-f)*F**2*B**2*K-N*m*m)*denom:continue
        return True
    return False

def next_height(z):
    return z*PITCH//(PITCH+1)

def check_finite(band):
    K,J,ms = band
    assert 21<=K<=J
    c=min(Q(7,20),Q(21,10*isqrt(K)))
    target=c/(J*(logarithm(Q(J))+Q(81,10)))
    cost=Q(0);z=ZTOP
    assert RETENTION*Q(ms[0],B)>2*(1-ZO)
    for i,m in enumerate(ms):
        assert i==0 or m>=ms[i-1]
        assert covered(z,m,K),(K,i,z,m)
        length=RETENTION*Q(m,B)
        if 2*Q(z,T)/length < target:
            return outward(2+logarithm((1-ZO)/ZO)+cost-2/length+c+Q(6,K))
        zz=next_height(z)
        cost+=outward(2*logarithm(Q(z,zz))/length)
        z=zz
    raise ValueError(("Insufficient rows",K,J))

def check_infinite(K,ms):
    # Every k>=K: H=sqrt(k)/8, m/k<=1/(8 sqrt(K)).
    r=isqrt(K); assert r*r==K
    F=TAIL_START; tau=Q(1,14)
    z=ZTOP; cost=Q(0)
    for i,m in enumerate(ms):
        assert covered(z,m,K,1,8*r),(i,m)
        assert i==0 or ms[i-1]<=m
        length=Q(m,B)*RETENTION
        if i==0: assert length>2*(1-ZO)
        if i==len(ms)-1:break
        zz=next_height(z)
        cost+=outward(2*logarithm(Q(z,zz))/length)
        z=zz
    assert m==F*B
    assert Q(z,T)>=tau/F**2
    h=Q(3,2); b=h+Q(1,F)
    assert 2*tau*h*b < min(1/(h+Q(2,F))-b/64,
                            1-1/h-Q(1,8*r),(h-1)*F-b/64)
    cost+=outward(2*logarithm(Q(z,T)*F**2/tau)/(F*RETENTION))
    cost+=outward(4/(F*RETENTION))
    asym=outward(2+logarithm((1-ZO)/ZO)+cost)
    # a=ceil(16 sqrt(k)), d*=16/(sqrt(k) k(log k+8.1)).
    # The cap starts at normalized defect d_H=2tau/(RETENTION H^3).
    # d_H/d*=(64tau/RETENTION)(log k+8.1).
    # (log(C(log x+8.1)))/sqrt(x) is decreasing here.
    X=64*tau/RETENTION*(logarithm(Q(K))+Q(81,10))
    assert X>8 and K>=10**8
    clipped=outward(16*logarithm(X)/(r*RETENTION))
    total=outward(asym+clipped+Q(16,r)+Q(6,K))
    return total,asym

def main():
    with gzip.open(FILE,'rt',encoding='utf-8') as f:data=json.load(f)
    end=20;all_bounds=[Q(137,20)]
    for band in data["finite"]:
        K,J,_=band
        assert K==end+1
        val=check_finite(band)
        print(K,J,float(val),flush=True)
        all_bounds.append(val);end=J
    K,ms=data["infinite"]
    assert K==end+1
    tail,asym=check_infinite(K,ms)
    all_bounds.append(tail)
    print("Infinite band",K,tail,"asymptotic",asym)
    print("All degrees",max(all_bounds))
    assert max(all_bounds)<Q(6919,1000)
    assert asym<Q(6919,1000)
if __name__=='__main__':main()


==> anc/number-field/linear/mesh/uniform_verify.py <==
"""Uniform coefficient using a finite-radical lift of the depth-fourteen menu."""
from fractions import Fraction as Q
from pathlib import Path
import gzip
import json
from asymptotic_verify import B, T, F, PITCH, RET, TAU, exponents
from linear_verify import ceiling, logarithm, outward
import dual_verify

# Up to 300, this single upper bound applies to the squarefree radical's
# exponent throughout the last degree band. Each accepted word has D<=1.
ROOT = 180000
K = ROOT**2
DEN = 8*ROOT
NUM = 1

def admissible(z, pairs):
    sigma=ceiling(200001*z,100000)
    endpoint=max([B]+[
        B+B*q*((s-r)*T*DEN-s*(sigma*DEN+2*NUM*T))//(s*p*T*DEN)
        for p,q,r,s in pairs])
    cells=[]
    for j in range(2,2*F+2):
        t=min(1<<(j-1),j*(j-1))*sigma
        if 2*t>T:break
        lo=ceiling(B*(j+1)*(t*DEN+j*NUM*T),T*DEN)
        hi=min(B*(j+1)*((T-t)*DEN-NUM*T)//(T*DEN),
               B*((j*T-t)*DEN-j*NUM*T)//(T*DEN))
        if lo<=hi:cells.append((lo,hi))
    for lo,hi in sorted(cells):
        if lo>endpoint:break
        endpoint=max(endpoint,hi)
    return min(F*B,endpoint)

def tail():
    pairs=exponents()
    # A and B act on the model exponent by unimodular integral maps of
    # sup norm at most 2. A row, or difference of rows, has coefficients
    # bounded by 2**15, hence no exceptional positive degree reaches K.
    assert K>2**15
    z0=Q(107,1000);z=int(T*z0);cost=Q(0);previous=B
    for i in range(30000):
        m=admissible(z,pairs);assert m>=previous;previous=m
        length=RET*Q(m,B)
        if i==0:assert length>2*(1-z0)
        if m==F*B:break
        zz=z*PITCH//(PITCH+1)
        cost+=outward(2*logarithm(Q(z,zz))/length);z=zz
    assert m==F*B and Q(z,T)*F**2>TAU
    h=Q(3,2);b=h+Q(1,F)
    assert 2*TAU*h*b<min(1/(h+Q(2,F))-b/64,1-1/h-Q(1,8*ROOT),(h-1)*F-b/64)
    cost+=outward(2*logarithm(Q(z,T)*F**2/TAU)/(F*RET))+outward(4/(F*RET))
    C=outward(2+logarithm((1-z0)/z0)+cost)
    X=64*TAU/RET*(logarithm(Q(K))+Q(81,10)); assert X>8
    return outward(C+16*logarithm(X)/(ROOT*RET)+Q(16,ROOT)+Q(7,K))

def main():
    with gzip.open(Path(__file__).with_name('dual_witness.json.gz'),'rt') as f:rows=json.load(f)['finite']
    previous=20;upper=Q(137,20)
    for row in rows:
        low,high,_=row;assert low==previous+1
        upper=max(upper,dual_verify.run(row)+Q(1,low));previous=high
        if high>=K-1:break
    assert previous>=K-1
    end=tail();total=max(upper,end)
    print('Finite',upper,'large degrees',end,'uniform with the additional summand',total,
          '=',float(total),flush=True)
    assert total<Q(6873,1000)

if __name__=='__main__':main()


==> anc/number-field/linear/multiquadratic.py <==
"""Verify the dyadic squareclass probabilities for multiquadratic fields.

The bits represent the squareclasses of -1, 2 and 5 respectively.
Products of squareclasses are represented by the XOR of their indices.
"""
from collections import defaultdict
from fractions import Fraction


def span_with(space, element):
    return space.union(value ^ element for value in space)


def local_obstruction(space):
    if len(space) == 1:
        return True
    if len(space) == 2:
        return next(value for value in space if value) in (1, 2, 3, 6, 7)
    return space == frozenset((0, 1, 2, 3))


def probabilities(rank):
    weights = (8, 2, 1, 1, 8, 2, 1, 1)
    law = {frozenset((0,)): 1}
    for _ in range(rank):
        following = defaultdict(int)
        for space, count in law.items():
            for element, weight in enumerate(weights):
                following[span_with(space, element)] += count * weight
        law = following
    assert sum(law.values()) == 24**rank
    return tuple(Fraction(sum(count for space, count in law.items()
                              if len(space) == 2**dimension and local_obstruction(space)),
                          24**rank) for dimension in range(3))


def predicted(rank):
    a = Fraction(1, 3)**rank
    b = Fraction(5, 12)**rank
    c = Fraction(3, 8)**rank
    d = Fraction(1, 2)**rank
    return a, b + 4*c - 5*a, d - b - 2*c + 2*a


if __name__ == "__main__":
    for rank in range(2, 21):
        assert probabilities(rank) == predicted(rank)
    print("Exact local-state checks for ranks 2 through 20 passed.")
    print("Biquadratic obstruction probabilities:", *probabilities(2))


==> anc/number-field/linear/quartic_density.py <==
"""Finite arithmetic for the densities of six fourth powers in quadratic fields."""
from fractions import Fraction

def reachable(directions, modulus, count):
    zero = (0,) * len(directions[0])
    rows = {zero}
    counts = [1]
    for _ in range(count):
        rows |= {tuple((x + y) % modulus for x, y in zip(row, vector))
                 for row in rows for vector in directions}
        counts.append(len(rows))
    return counts

def primitive_scalars(step):
    return {(units + step * others) % 16
            for units in range(1, 7) for others in range(7 - units)}

def main():
    all_classes = set(range(16))
    assert all_classes - primitive_scalars(4) == {0}
    assert all_classes - primitive_scalars(-4) == {8}
    # In the unramified quadratic completion, either lift of each Teichmuller
    # direction is a fourth power, and a unit absorbs the residual error in 16O.
    directions = [(j * x, j * y) for (x, y) in ((1, 0), (0, 1), (-1, -1))
                  for j in (1, 9)]
    counts = reachable(directions, 16, 7)
    assert counts == [1, 7, 25, 58, 106, 166, 226, 256]
    inert = Fraction(counts[6], 256)
    even_radicand = (Fraction(15, 16) - Fraction(3, 64)) / (1 - Fraction(1, 16))
    gaussian = Fraction(15, 16) + Fraction(1, 64)
    split = Fraction(6, 15)**2
    mean = split/3 + inert/3 + even_radicand/6 + gaussian/12 + Fraction(1, 12)
    assert (inert, even_radicand, gaussian, mean) == (
        Fraction(113, 128), Fraction(19, 20), Fraction(61, 64), Fraction(12839, 19200))
    print("Unramified counts", counts)
    print("Relative densities split, inert, even, Gaussian, sqrt(-5):",
          split, inert, even_radicand, gaussian, 1)
    print("Mean in fundamental discriminant order", mean)

if __name__ == "__main__":
    main()


==> anc/number-field/linear/uniform.py <==
"""Finite, field-uniform upper bound for all k >= 10^12, using the ordinary
number-field Weyl exponent 1/(k(k-1)). Arithmetic is exact throughout."""
from fractions import Fraction as Q
DIGITS = 10**16

def ceiling(a, b):
    return -(-a // b)

def outward(x):
    return Q(ceiling(x.numerator * DIGITS, x.denominator), DIGITS)

def logarithm(x):
    """Rational upper enclosure for log(x), x>=1."""
    assert x >= 1
    if x < Q(5, 4):
        t=x-1
        return outward(t-t*t/2+t**3/3)
    n=0
    while x>=2:
        x/=2
        n+=1
    def series(u):
        y=(u-1)/(u+1)
        return 2*(sum((y**(2*j+1))/(2*j+1) for j in range(16))+
                  y**33/(33*(1-y*y)))
    return outward(n*series(Q(2)) + series(x))



B=10**6
T=10**32
F=300
PITCH=1000
DEPTH=14
RET=Q(99999,100000)
TAU=Q(1,14)

def exponents():
    """All pairs obtained with at most DEPTH applications of A,B."""
    half=Q(1,2)
    seen={(half,half)}; frontier=seen.copy()
    for _ in range(DEPTH):
        batch=set()
        for x,y in frontier:
            batch.add((x/(2+2*x),(x+y+1)/(2+2*x)))
            batch.add((y-half,x+half))
        frontier=batch-seen;seen|=batch
    return [(x.numerator,x.denominator,y.numerator,y.denominator)
            for x,y in seen if x]

ROOT=10**6
K=ROOT**2

def admissible(z,pairs):
    # The same radical bound works at every modulus up to sqrt(k)/8.
    den=8*ROOT
    sigma=ceiling(200001*z,100000)
    endpoint=max([B]+[
        B+B*q*((s-r)*T*den-s*(sigma*den+2*T))//(s*p*T*den)
        for p,q,r,s in pairs])
    cells=[]
    for j in range(2,2*F+2):
        t=min(1<<(j-1),j*(j-1))*sigma
        if 2*t>T: break
        lo=ceiling(B*(j+1)*(t*den+j*T),T*den)
        hi=min(B*(j+1)*((T-t)*den-T)//(T*den),
               B*((j*T-t)*den-j*T)//(T*den))
        if lo<=hi: cells.append((lo,hi))
    for lo,hi in sorted(cells):
        if lo>endpoint: break
        endpoint=max(endpoint,hi)
    return min(F*B,endpoint)

def main():
    assert K>2**15 and F<ROOT//8
    pairs=exponents()
    z0=Q(107,1000);z=int(z0*T);cost=Q(0);past=B
    for i in range(30000):
        m=admissible(z,pairs)
        assert past<=m
        past=m
        L=RET*Q(m,B)
        if i==0: assert L>2*(1-z0)
        if m==F*B: break
        nz=z*PITCH//(PITCH+1)
        cost+=outward(2*logarithm(Q(z,nz))/L)
        z=nz
    assert m==F*B and Q(z,T)*F**2>TAU
    h=Q(3,2);b=h+Q(1,F)
    assert 2*TAU*h*b<min(1/(h+Q(2,F))-b/64,
                           1-1/h-Q(1,8*ROOT),(h-1)*F-b/64)
    base=outward(2+logarithm((1-z0)/z0)+cost+
           outward(2*logarithm(Q(z,T)*F**2/TAU)/(F*RET))+
           outward(4/(F*RET)))
    cap=outward(Q(16,ROOT)/RET*logarithm(128*TAU*K/RET))
    answer=outward(base+cap+Q(16,ROOT)+Q(16,K))
    print('levels',i+1,'uniform envelope',base,'cap',cap,
          'total',answer,'=',float(answer),flush=True)
    assert answer<Q(6873,1000)
if __name__=='__main__': main()


==> anc/number-field/linear/unit_power_orders.py <==
"""Check local unit-power indices for Eisenstein rings pi^e=p(a+b*pi).

The residue ring is O/(p*pi^2).  Its integral-basis coefficient moduli
are p^2,p^2,p,...,p for e>=2. All powers are computed by multiplication
in this finite ring. The predicted index is compared with the ranks of
the additive spans of all powers and unit powers.
"""
from itertools import product


def multiply(x, y, p, a, b):
    e = len(x)
    z = [0] * (2 * e - 1)
    for i, coefficient in enumerate(x):
        if coefficient:
            for j, other in enumerate(y):
                z[i + j] += coefficient * other
    for i in reversed(range(e, len(z))):
        z[i - e] += p * a * z[i]
        z[i - e + 1] += p * b * z[i]
    return [c % (p * p if i < 2 else p) for i, c in enumerate(z[:e])]


def power(x, p, a, b):
    z = [1] + [0] * (len(x) - 1)
    exponent = p
    while exponent:
        if exponent % 2:
            z = multiply(z, x, p, a, b)
        x = multiply(x, x, p, a, b)
        exponent //= 2
    return z


def extend(basis, vector, p):
    for i, pivot in enumerate(basis):
        if not vector[i]:
            continue
        if pivot is None:
            multiplier = pow(vector[i], -1, p)
            basis[i] = [(v * multiplier) % p for v in vector]
            return
        multiplier = vector[i]
        vector = [(v - multiplier * w) % p for v, w in zip(vector, pivot)]


def check(p, e, a, b):
    # Any two roots equal mod pi^r have equal pth powers mod p*pi^2.
    r = max(2, (e + p + 1) // p)
    all_powers = [None] * (e - 1)
    unit_powers = [None] * (e - 1)
    for digits in product(range(p), repeat=r):
        root = list(digits) + [0] * (e - r)
        z = power(root, p, a, b)
        assert z[1] % p == 0
        # The shared generator 1 removes the full constant coordinate.
        vector = [z[1] // p] + z[2:]
        extend(all_powers, vector, p)
        if digits[0]:
            extend(unit_powers, vector, p)
    difference = sum(v is not None for v in all_powers) - sum(v is not None for v in unit_powers)
    predicted = ((e == p - 1 and a == p - 1) or
                 (e == p and b == p - 1) or
                 (e >= 2 * p and e % p == 0 and b == 0) or
                 (e >= p and e % p != 0 and (e + 1) % p != 0))
    assert difference == int(predicted), (p, e, a, b, difference, predicted)


if __name__ == "__main__":
    cases = 0
    for p, maximum in ((2, 9), (3, 12), (5, 11), (7, 14), (11, 12)):
        for e in range(2, maximum + 1):
            for a in sorted({1, p - 1}):
                for b in sorted({0, 1, p - 1}):
                    check(p, e, a, b)
                    cases += 1
    print(f"Verified {cases} Eisenstein presentations at residue characteristics 2, 3, 5, 7, 11.")


==> anc/number-field/linear/unit_square_orders.py <==
"""Compute the unit-square index for Eisenstein rings pi^e=2(1+c*pi).

All arithmetic takes place modulo pi^(e+2).  The distinct valuations
of the integral-basis terms give coefficient moduli 4,4,2,...,2.
"""
from itertools import product


def square(x, twist, moduli):
    e = len(x)
    coefficients = [0] * (2 * e - 1)
    for i, a in enumerate(x):
        for j, b in enumerate(x):
            coefficients[i + j] += a * b
    for i in reversed(range(e, len(coefficients))):
        c = coefficients[i]
        coefficients[i - e] += 2 * c
        coefficients[i - e + 1] += 2 * twist * c
    return tuple(c % modulus for c, modulus in zip(coefficients, moduli))


def span(generators, moduli):
    zero = (0,) * len(moduli)
    covered = {zero}
    for generator in generators:
        if generator in covered:
            continue
        previous = list(covered)
        multiple = generator
        while multiple not in covered:
            covered.update(tuple((a + b) % m for a, b, m in zip(x, multiple, moduli)) for x in previous)
            multiple = tuple((a + b) % m for a, b, m in zip(multiple, generator, moduli))
    return covered


def check(e, twist):
    moduli = [4, 4] + [2] * (e - 2)
    ring = list(product(*(range(m) for m in moduli)))
    squares = {square(x, twist, moduli) for x in ring}
    unit_squares = {square(x, twist, moduli) for x in ring if x[0] % 2}
    full = span(squares, moduli)
    unit = span(unit_squares, moduli)
    index = len(full) // len(unit)
    predicted = 2 if (e == 2 and twist == 1) or (e >= 4 and e % 2 == 0 and twist == 0) else 1
    assert len(full) == predicted * len(unit)
    print(f"e={e}, c={twist}: |J|={len(full)}, |C|={len(unit)}, index={index}")


if __name__ == "__main__":
    for degree in range(2, 10):
        for choice in (0, 1):
            check(degree, choice)


==> anc/number-field/linear/verify.py <==
"""Limiting coefficient after arithmetic A- and B-processes, exact rationals."""
from fractions import Fraction as Q
DIGITS = 10**16

def ceiling(a, b):
    return -(-a // b)

def outward(x):
    return Q(ceiling(x.numerator * DIGITS, x.denominator), DIGITS)

def logarithm(x):
    """Rational upper enclosure for log(x), x>=1."""
    assert x >= 1
    if x < Q(5, 4):
        t=x-1
        return outward(t-t*t/2+t**3/3)
    n=0
    while x>=2:
        x/=2
        n+=1
    def series(u):
        y=(u-1)/(u+1)
        return 2*(sum((y**(2*j+1))/(2*j+1) for j in range(16))+
                  y**33/(33*(1-y*y)))
    return outward(n*series(Q(2)) + series(x))



B=10**6
T=10**32
F=300
PITCH=1000
DEPTH=14
RET=Q(99999,100000)
TAU=Q(1,14)

def exponents():
    """All pairs obtained with at most DEPTH applications of A,B."""
    half=Q(1,2)
    seen={(half,half)}; frontier=seen.copy()
    for _ in range(DEPTH):
        batch=set()
        for x,y in frontier:
            batch.add((x/(2+2*x),(x+y+1)/(2+2*x)))
            batch.add((y-half,x+half))
        frontier=batch-seen;seen|=batch
    return [(x.numerator,x.denominator,y.numerator,y.denominator)
            for x,y in seen if x]

def admissible(z,ps):
    # At amplitude z, the strict Gram threshold is 2z.
    sigma=ceiling(200001*z,100000)
    endpoint=max([B]+[B+B*q*((s-r)*T-s*sigma)//(s*p*T) for p,q,r,s in ps])
    cells=[]
    for j in range(2,2*F+2):
        t=min(1<<(j-1),j*(j-1))*sigma
        if 2*t>T:break
        lo=ceiling(B*(j+1)*t,T)
        hi=B*min((j+1)*(T-t),j*T-t)//T
        if lo<=hi:cells.append((lo,hi))
    for lo,hi in sorted(cells):
        if lo>endpoint:break
        endpoint=max(endpoint,hi)
    return min(F*B,endpoint)

def main():
    ps=exponents(); z0=Q(107,1000); z=int(T*z0);cost=Q(0);previous=B
    for i in range(30000):
        m=admissible(z,ps);assert m>=previous;previous=m
        L=Q(m,B)*RET
        if i==0: assert L>2*(1-z0)
        if m==F*B:break
        zz=z*PITCH//(1+PITCH)
        cost+=outward(2*logarithm(Q(z,zz))/L)
        z=zz
    assert m==F*B and Q(z,T)*F**2>TAU
    h=Q(3,2);b=h+Q(1,F)
    assert 2*TAU*h*b<min(1/(h+Q(2,F))-b/64,Q(1,3),(h-1)*F-b/64)
    cost+=outward(2*logarithm(Q(z,T)*F**2/TAU)/(F*RET))+outward(4/(F*RET))
    C=outward(2+logarithm((1-z0)/z0)+cost)
    print(f"{len(ps)} exponent pairs, {i+1} height levels, rational ceiling {C} = {float(C):.12f}",flush=True)
    assert C == Q(34360293397827451, 5000000000000000)
if __name__=='__main__':main()


==> anc/number-field/linear/witt_carries.py <==
"""Check the additive-polynomial Witt carry over small prime fields.

Coefficients are polynomials in T over F_p. The product in U records
the big Witt coordinates, which project onto the p-typical coordinates.
No numerical approximation is used.
"""
from itertools import product


def polynomial_sum(left, right, p):
    result = dict(left)
    for degree, value in right.items():
        result[degree] = (result.get(degree, 0) + value) % p
        if not result[degree]:
            del result[degree]
    return result


def polynomial_product(left, right, p):
    result = {}
    for i, x in left.items():
        for j, y in right.items():
            result[i+j] = (result.get(i+j, 0) + x*y) % p
    return {degree: value for degree, value in result.items() if value}


def product_in_u(roots, p):
    rows = [{0: 1}]
    for root in roots:
        negative = {degree: -value for degree, value in root.items()}
        terms = [polynomial_product(row, negative, p) for row in rows]
        rows.append({})
        for i, term in enumerate(terms):
            rows[i+1] = polynomial_sum(rows[i+1], term, p)
    return rows


def check(p, depth):
    representatives = [{degree: v for degree, v in enumerate(digits) if v}
                       for digits in product(range(p), repeat=depth)]
    baseline = product_in_u(representatives, p)
    shift = {depth: 1, depth+1: 1}
    moved = product_in_u([polynomial_sum(v, shift, p) for v in representatives], p)
    assert moved[:-1] == baseline[:-1]
    change = polynomial_sum(moved[-1], {i: -v for i, v in baseline[-1].items()}, p)
    threshold = (p**depth-1)//(p-1)
    assert min(change) == threshold
    assert threshold % p == 1
    return len(representatives), threshold


if __name__ == "__main__":
    for p, depth in ((2, 1), (2, 2), (2, 3), (2, 4), (3, 1), (3, 2), (3, 3), (5, 2)):
        count, order = check(p, depth)
        print(f"p={p} depth={depth}: {count} terms, first degree {order}")


==> anc/number-field/small-powers/certificates/eighth-field.py <==
#!/usr/bin/env python3
"""Exact certificate; all analytic premises are proved in the manuscript."""
from fractions import Fraction as F
import json

SEEDS={
8:([0, 1000000, 2000000, 3046989, 4216499, 5491581, 6856667, 8310610, 9842873, 11452921, 13128318, 14866494, 16656149, 18490145, 20362923, 22269027, 24200341, 26150576, 28115091, 30089898, 32072146],[
(3, 'A', 1, 0, [234903730], False),
(4, 'A', 2, 0, [574019066], False),
(5, 'A', 1, 0, [727052915, 221429275], False),
(6, 'A', 2, 0, [809783242, 562805614], False),
(7, 'B', 2, 7, [882581976, 734440434, 263392407], False),
(8, 'A', 2, 0, [935533228, 827985009, 558042871], False),
(9, 'A', 2, 0, [990797142, 905540566, 749313767], False),
(10, 'A', 2, 0, [1031597344, 961403162, 836579341, 548998511], True),
(11, 'A', 2, 0, [1074221665, 1012236938, 922288755, 740466992], True),
(12, 'A', 2, 0, [1106949463, 1055547399, 977035374, 841990311, 527947234], True),
(13, 'A', 2, 0, [1135604602, 1090153632, 1024821569, 912379896, 684837846], True),
(14, 'A', 2, 0, [1162117406, 1123542368, 1070247412, 949156116, 813562385], True),
(15, 'A', 2, 0, [1186363867, 1156892994, 1093820448, 937560384, 803623186], True),
(16, 'A', 2, 0, [1204529686, 1185105398, 1087194987, 931881418, 798755501], True),
(17, 'A', 2, 0, [1218149633, 1206087867, 1082251785, 927644387, 795123760], True),
(18, 'A', 2, 0, [1228585446, 1222118985, 1078470795, 924403538, 792345890], True),
(19, 'A', 2, 0, [1236077788, 1234109194, 1075687573, 922017920, 790301074], True),
(20, 'A', 2, 0, [1241511020, 1242754281, 1073676385, 920294044, 788823466], True),
]),
16:([0, 1000000, 2000000, 3007492, 4063843, 5178749, 6341235, 7545733, 8790255, 10076926, 11401974, 12767190, 14170227, 15611941, 17090638, 18659938, 20265171, 21900470, 23564877, 25256429, 26973004, 28712662, 30474472, 32257964, 34062610, 35888365, 37735550, 39605675, 41503017, 43442618, 45476950],[
(3, 'A', 1, 0, [37414197], False),
(4, 'A', 1, 0, [188298668], False),
(5, 'A', 2, 0, [291922104], False),
(6, 'A', 1, 0, [337019148, 82529262], False),
(7, 'B', 2, 8, [361381975, 240453276], False),
(8, 'A', 2, 0, [378851332, 307163452], False),
(9, 'B', 2, 9, [397615430, 359291438, 199227299], False),
(10, 'A', 2, 0, [410254477, 382831518, 288575973], False),
(11, 'B', 2, 10, [424766731, 404882933, 361222671, 184037872], False),
(12, 'A', 2, 0, [436525663, 419528978, 385915026, 279229557], False),
(13, 'B', 2, 12, [449362623, 434343819, 413375685, 363298780, 181075949], False),
(14, 'A', 2, 0, [460814412, 446935396, 427851512, 391200512, 275915456], False),
(15, 'B', 2, 13, [488601671, 459517246, 444545990, 421601419, 370044564, 192789497], True),
(16, 'A', 2, 0, [488983581, 486345145, 456811263, 437557944, 399379876, 289341394], True),
(17, 'B', 2, 14, [494240208, 487641647, 484032399, 453965752, 430129669, 375646281, 203018466], True),
(18, 'B', 3, 14, [501982135, 493143959, 485876194, 480497859, 447400164, 410595812, 309910596], True),
(19, 'B', 3, 14, [510036657, 501140788, 492112716, 484313475, 477582628, 442812982, 397540410], True),
(20, 'A', 1, 0, [517846379, 509348577, 500481232, 491595321, 484221489, 479012032, 451728176, 428542946, 376483961], True),
(21, 'A', 1, 0, [525299753, 517193147, 508723316, 500003214, 491590441, 485595778, 464772956, 433788092, 404868886, 318822420, 0], True),
(22, 'A', 1, 0, [532660084, 524710546, 516677372, 508465683, 500513796, 494301898, 461511374, 430743949, 402027686, 318917324, 0], True),
(23, 'B', 2, 19, [539892466, 532194248, 524483527, 517083988, 510597893, 491716524, 458935423, 428339728, 399783746, 318600313, 0], True),
(24, 'B', 2, 19, [546801742, 539548829, 532258365, 525570370, 520805035, 489001043, 456400974, 425974242, 397575959, 369598125, 130565745], True),
(25, 'B', 2, 19, [553499949, 546686983, 540142819, 534592848, 521671826, 486893704, 454434124, 424138516, 395862615, 369471774, 218626657], True),
(26, 'A', 2, 0, [559913658, 553542379, 547645930, 543288863, 519707277, 485060126, 452722784, 422541265, 394371847, 368080391, 272451775], True),
(27, 'A', 2, 0, [566242010, 560057990, 554744632, 551317389, 517842531, 483319696, 451098383, 421025157, 392956813, 366759692, 324088483], True),
(28, 'B', 3, 22, [573083193, 566589653, 561778491, 553236577, 516354138, 481930529, 449801827, 419815039, 391827369, 365705545, 341325175], True),
(29, 'B', 3, 22, [582922068, 573528102, 568700817, 551656600, 514879494, 480554194, 448517248, 418616098, 390708358, 364661134, 340350392], True),
(30, 'A', 2, 0, [604502390, 583157999, 575827996, 549100774, 512494055, 478327785, 446439266, 416676648, 388898205, 362971658, 338773547, 289139661], True),
]),
}

report={}
for k,(ints,rows) in SEEDS.items():
 b=[F(x,10**6)for x in ints];bounds=[];minphi=F(1)
 def at(t):
  t=F(t);assert 0<=t<=len(b)-1
  i=t.numerator//t.denominator
  return b[i] if t==i else (i+1-t)*b[i]+(t-i)*b[i+1]
 for S,kind,ell,t,nums,prefix in rows:
  phi=[F(x,10**10)for x in nums];j=len(phi);p=2**ell;u=S-j
  assert 1 <= ell <= 3 and 1 <= j <= k-1-ell
  assert all(0<=f<F(1,k) for f in phi)
  assert all(phi[i] <= 1-sum(phi[:i]) for i in range(j))
  minphi=min(minphi,phi[0]);total=sum(phi)
  def special(l):return j==1 or (l==1 and ((k-j)%2 or k-j in (2,4))) or (l==2 and 3<=k-j<=5) or (l==3 and k-j in (4,5))
  used=[ell] if kind=='A' else [ell-1,ell]
  for order in used:
   assert 1 <= order <= 3
   for appended in range(order):
    residual = k-j-appended
    assert residual >= 2
    if residual % 2 == 0 and residual >= 6:
     assert total <= F(1,3)
  assert all(special(l) or total<=F(1,3) for l in used)
  J=(k-j-ell+1)//2
  if not prefix:assert j<=J+1
  else:
   for i in range(j):assert sum(phi[:i+1])+(k-2)*phi[i]<=1
  def kap(l):p=2**l;return p-l+(p-1)*(j+(1-k)*total)
  if kind=='A':
   c=1-F(1,p);C=kap(ell)/p+c*(1-total)*at(F(u)/c)
  else:
   c=F(u,t);a=2*(1-c)-F(2,p);bb=F(2,p)-(1-c)
   assert min(a,bb,c)>=0 and a+bb+c==1 and a*(p//2)+bb*p==1
   C=a*kap(ell-1)+bb*kap(ell)+c*(1-total)*at(t)
  for i in range(j-1,0,-1):
   pre=sum(phi[:i]);ui=S-i-1;ti=S-i+1
   E=(i+(1-k)*pre+(2*ui-1)*phi[i]+(1-pre)*at(ti))/2
   D=i+1+(1-k)*pre+phi[i]+(1-pre-phi[i])*at(ui)
   C=E+max(D,C)/2
  out=(2*S-3)*phi[0]+max(1+phi[0]+(1-phi[0])*at(S-1),C)
  assert S<=out<b[S],(k,S,float(out),float(b[S]),float(b[S]-out))
  bounds.append({'s':S,'b':str(b[S]),'out':str(out),'slack':str(b[S]-out)})
 print(k,'all',len(bounds),'rows passed; minimum slack',float(min(F(x['slack'])for x in bounds)),'contraction <=',float(1-minphi))
 report[k]={'rows':bounds,'contraction':str(1-minphi)}

# All fixed policies, in literal rational data.
POLICIES=json.loads(r'''
{
"14":{
"phi":[
"5793479/50000000","11191889/100000000","10604341/100000000",
"9516681/100000000","3846939/50000000","806929/25000000"],
"path":[13, 12, 11, 10, 9, 8],"v":20,
"pieces":[
["0","1/8",[
[["z2",-1,2],"99999/200000"],
[["refined",0,44],"22727/1000000"],
[["refined",1,46],"10869/500000"],
[["refined",2,48],"20833/1000000"],
[["basic",3,2],"1659/4000"],
[["refined",3,52],"1639/500000"],
[["cube",4,60],"8333/500000"]
]],
["1/8","1/4",[
[["z2",-1,2],"99999/200000"],
[["refined",0,40],"24999/1000000"],
[["refined",1,42],"23809/1000000"],
[["refined",2,44],"22727/1000000"],
[["basic",3,2],"203269/500000"],
[["refined",3,46],"4063/1000000"],
[["refined",4,56],"279/15625"]
]],
["1/4","3/8",[
[["z2",-1,2],"99999/200000"],
[["refined",0,38],"5263/200000"],
[["refined",1,38],"5263/200000"],
[["refined",2,40],"24999/1000000"],
[["basic",3,2],"198741/500000"],
[["refined",3,42],"4881/1000000"],
[["refined",4,50],"19999/1000000"]
]],
["3/8","1/2",[
[["z2",-1,2],"99999/200000"],
[["refined",0,34],"29411/1000000"],
[["refined",1,34],"29411/1000000"],
[["refined",2,36],"27777/1000000"],
[["basic",3,2],"384593/1000000"],
[["refined",3,38],"6073/1000000"],
[["refined",4,44],"22727/1000000"]
]],
["1/2","5/8",[
[["z2",-1,2],"99999/200000"],
[["refined",0,30],"8333/250000"],
[["refined",1,32],"31249/1000000"],
[["refined",2,32],"31249/1000000"],
[["basic",3,2],"2983/8000"],
[["refined",3,34],"7477/1000000"],
[["refined",4,42],"23809/1000000"]
]],
["5/8","3/4",[
[["z2",-1,2],"99999/200000"],
[["refined",0,28],"35713/1000000"],
[["refined",1,28],"35713/1000000"],
[["refined",2,28],"35713/1000000"],
[["refined",3,32],"31249/1000000"],
[["basic",4,2],"354683/1000000"],
[["refined",4,42],"6919/1000000"]
]],
["3/4","7/8",[
[["z2",-1,2],"99999/200000"],
[["refined",0,24],"20833/500000"],
[["refined",1,24],"20833/500000"],
[["refined",2,26],"38461/1000000"],
[["refined",3,32],"31249/1000000"],
[["basic",4,2],"339299/1000000"],
[["refined",4,42],"1913/250000"]
]],
["7/8","1",[
[["z2",-1,2],"135579/1000000"],
[["z4_refined",-1,4],"182207/1000000"],
[["refined",0,22],"22727/500000"],
[["refined",1,24],"20833/500000"],
[["refined",2,26],"38461/1000000"],
[["basic",3,2],"6767/250000"],
[["refined",3,32],"29557/1000000"],
[["basic",4,2],"99999/200000"]
]]
]}
,
"15":{
"phi":[
"5878239/50000000","2280537/20000000","10847441/100000000",
"1980311/20000000","4095097/50000000"],
"path":[14, 13, 12, 11, 11],"v":null,
"pieces":[
["0","1/8",[
[["z2",-1,2],"99999/200000"],
[["refined",0,44],"22727/1000000"],
[["refined",1,44],"22727/1000000"],
[["refined",2,46],"10869/500000"],
[["basic",3,2],"206021/500000"],
[["refined",3,50],"1759/500000"],
[["refined",4,58],"17241/1000000"]
]],
["1/8","1/4",[
[["z2",-1,2],"99999/200000"],
[["refined",0,40],"24999/1000000"],
[["refined",1,40],"24999/1000000"],
[["refined",2,42],"23809/1000000"],
[["basic",3,2],"16101/40000"],
[["refined",3,44],"443/100000"],
[["refined",4,52],"1923/100000"]
]],
["1/4","3/8",[
[["z2",-1,2],"99999/200000"],
[["refined",0,36],"27777/1000000"],
[["refined",1,38],"5263/200000"],
[["refined",2,38],"5263/200000"],
[["basic",3,2],"392471/1000000"],
[["refined",3,40],"84/15625"],
[["refined",4,46],"10869/500000"]
]],
["3/8","1/2",[
[["z2",-1,2],"99999/200000"],
[["refined",0,32],"31249/1000000"],
[["refined",1,34],"29411/1000000"],
[["refined",2,34],"29411/1000000"],
[["basic",3,2],"378153/1000000"],
[["refined",3,36],"423/62500"],
[["refined",4,40],"24999/1000000"]
]],
["1/2","5/8",[
[["z2",-1,2],"99999/200000"],
[["refined",0,28],"35713/1000000"],
[["refined",1,30],"8333/250000"],
[["refined",2,30],"8333/250000"],
[["basic",3,2],"9029/25000"],
[["refined",3,32],"8677/1000000"],
[["refined",4,36],"27777/1000000"]
]],
["5/8","3/4",[
[["z2",-1,2],"99999/200000"],
[["refined",0,24],"20833/500000"],
[["refined",1,26],"38461/1000000"],
[["refined",2,26],"38461/1000000"],
[["refined",3,28],"35713/1000000"],
[["basic",4,2],"67323/200000"],
[["refined",4,36],"2269/250000"]
]],
["3/4","7/8",[
[["z2",-1,2],"99999/200000"],
[["refined",0,20],"49999/1000000"],
[["refined",1,20],"49999/1000000"],
[["refined",2,22],"22727/500000"],
[["refined",3,26],"38461/1000000"],
[["basic",4,2],"152631/500000"],
[["refined",4,36],"5409/500000"]
]],
["7/8","1",[
[["z2",-1,2],"841/8000"],
[["z4_refined",-1,4],"98717/500000"],
[["refined",0,18],"27777/500000"],
[["refined",1,20],"49999/1000000"],
[["refined",2,22],"22727/500000"],
[["basic",3,2],"2157/250000"],
[["refined",3,26],"37797/1000000"],
[["basic",4,2],"249997/500000"]
]]
]}
,
"16":{
"phi":[
"5944601/50000000","5776809/50000000","1376757/12500000",
"2514103/25000000","4096319/50000000"],
"path":[15, 14, 13, 12, 11],"v":null,
"pieces":[
["0","1/8",[
[["z2",-1,2],"99999/200000"],
[["refined",0,44],"22727/1000000"],
[["refined",1,44],"22727/1000000"],
[["refined",2,46],"10869/500000"],
[["basic",3,2],"411889/1000000"],
[["refined",3,48],"3671/1000000"],
[["refined",4,58],"17241/1000000"]
]],
["1/8","1/4",[
[["z2",-1,2],"99999/200000"],
[["refined",0,40],"24999/1000000"],
[["refined",1,40],"24999/1000000"],
[["refined",2,42],"23809/1000000"],
[["basic",3,2],"16101/40000"],
[["refined",3,44],"443/100000"],
[["refined",4,52],"1923/100000"]
]],
["1/4","3/8",[
[["z2",-1,2],"99999/200000"],
[["refined",0,36],"27777/1000000"],
[["refined",1,38],"5263/200000"],
[["refined",2,38],"5263/200000"],
[["basic",3,2],"392471/1000000"],
[["refined",3,40],"84/15625"],
[["refined",4,46],"10869/500000"]
]],
["3/8","1/2",[
[["z2",-1,2],"99999/200000"],
[["refined",0,32],"31249/1000000"],
[["refined",1,34],"29411/1000000"],
[["refined",2,34],"29411/1000000"],
[["basic",3,2],"189707/500000"],
[["refined",3,36],"3349/500000"],
[["refined",4,42],"23809/1000000"]
]],
["1/2","5/8",[
[["z2",-1,2],"99999/200000"],
[["refined",0,30],"8333/250000"],
[["refined",1,30],"8333/250000"],
[["refined",2,30],"8333/250000"],
[["basic",3,2],"3637/10000"],
[["refined",3,32],"4259/500000"],
[["refined",4,36],"27777/1000000"]
]],
["5/8","3/4",[
[["z2",-1,2],"99999/200000"],
[["refined",0,26],"38461/1000000"],
[["refined",1,26],"38461/1000000"],
[["refined",2,26],"38461/1000000"],
[["refined",3,28],"35713/1000000"],
[["basic",4,2],"340009/1000000"],
[["refined",4,36],"1111/125000"]
]],
["3/4","7/8",[
[["z2",-1,2],"99999/200000"],
[["refined",0,22],"22727/500000"],
[["refined",1,22],"22727/500000"],
[["refined",2,22],"22727/500000"],
[["refined",3,26],"38461/1000000"],
[["basic",4,2],"314887/1000000"],
[["refined",4,36],"10283/1000000"]
]],
["7/8","1",[
[["z2",-1,2],"106167/1000000"],
[["z4_refined",-1,4],"196913/1000000"],
[["refined",0,20],"49999/1000000"],
[["refined",1,20],"49999/1000000"],
[["refined",2,22],"22727/500000"],
[["basic",3,2],"7041/500000"],
[["refined",3,26],"37377/1000000"],
[["basic",4,2],"249997/500000"]
]]
]}
,
"17":{
"phi":[
"5998369/50000000","11673903/100000000","1392129/12500000",
"10234991/100000000"],
"path":[16, 15, 14, 14],"v":null,
"pieces":[
["0","1/8",[
[["z2",-1,2],"99999/200000"],
[["basic",0,2],"85661/200000"],
[["refined",0,42],"3413/1000000"],
[["refined",1,42],"23809/1000000"],
[["refined",2,44],"22727/1000000"],
[["refined",3,46],"10869/500000"]
]],
["1/8","1/4",[
[["z2",-1,2],"99999/200000"],
[["basic",0,2],"52587/125000"],
[["refined",0,38],"4173/1000000"],
[["refined",1,38],"5263/200000"],
[["refined",2,40],"24999/1000000"],
[["refined",3,42],"23809/1000000"]
]],
["1/4","3/8",[
[["z2",-1,2],"99999/200000"],
[["basic",0,2],"407621/1000000"],
[["refined",0,32],"5773/1000000"],
[["refined",1,34],"29411/1000000"],
[["refined",2,34],"29411/1000000"],
[["refined",3,36],"27777/1000000"]
]],
["3/8","1/2",[
[["z2",-1,2],"99999/200000"],
[["basic",0,2],"389739/1000000"],
[["refined",0,28],"63/8000"],
[["refined",1,28],"35713/1000000"],
[["refined",2,30],"8333/250000"],
[["refined",3,30],"8333/250000"]
]],
["1/2","5/8",[
[["z2",-1,2],"99999/200000"],
[["basic",0,2],"358329/1000000"],
[["refined",0,22],"6439/500000"],
[["refined",1,22],"22727/500000"],
[["refined",2,24],"20833/500000"],
[["refined",3,24],"20833/500000"]
]],
["5/8","3/4",[
[["z2",-1,2],"99999/200000"],
[["basic",0,2],"130207/500000"],
[["refined",0,14],"1369/40000"],
[["refined",1,14],"71427/1000000"],
[["refined",2,14],"71427/1000000"],
[["refined",3,16],"62499/1000000"]
]],
["3/4","7/8",[
[["z2",-1,2],"233391/500000"],
[["z4",-1,4],"8303/500000"],
[["refined",0,6],"2657/40000"],
[["refined",0,8],"75179/1000000"],
[["refined",1,8],"62499/500000"],
[["refined",2,8],"62499/500000"],
[["refined",3,8],"62499/500000"]
]],
["7/8","1",[
[["z4",-1,4],"69863/1000000"],
[["z4_refined",-1,4],"180133/1000000"],
[["refined",0,4],"249997/1000000"],
[["refined",1,6],"20833/125000"],
[["refined",2,6],"20833/125000"],
[["refined",3,6],"20833/125000"]
]]
]}

}
''' )
def interpolate(raw):
    values, witnesses = [], []
    for i in range(len(raw)):
        candidates = [(raw[i], i, i)]
        candidates += [((b-i)*raw[a]/(b-a)+(i-a)*raw[b]/(b-a), a, b)
                       for a in range(i+1) for b in range(i, len(raw)) if a < b]
        value, a, b = min(candidates)
        values.append(value)
        witnesses.append((a, b))
    return values, witnesses


GRID=10**12
def resource(k, phi, height, coeff, res):
    (kind, i, order), _ = res
    total = sum(phi)
    length = 1-total
    h = k-2-k*total
    if kind == 'z2':
        assert i == -1 and order == 2 and h >= 1
        return F(1)
    if kind == 'z4':
        assert i == -1 and order == 4
        return min(height, F(2), h)
    if kind == 'z4_refined':
        assert i == -1 and order == 4
        return min(2*height-h, F(2))
    assert 0 <= i < len(phi) and order % 2 == 0
    assert 2 <= order <= 2*(len(coeff)-1)
    assert kind in ('basic','refined','cube')
    f = phi[i]
    if kind == 'basic':
        assert order == 2
        caps = [f, k-6-k*total+4*k*f, length/4, (k*length-(4*k-1)*f)/6]
        assert min(caps) >= 0
        return min(caps)
    delta = max(F(0), coeff[order//2]-order+2*k)
    cap0 = min(2*k*f, k-3-k*total+k*f, (k-6-k*total+6*k*f)/2)
    assert cap0 >= 0
    cap = height-2+2*k*f if kind == 'refined' else height/3
    return min(cap0, cap)-delta*f

def evaluate(k, curve, coeff, s, policy):
    phi = list(map(F, policy['phi']))
    path = policy['path']
    j = len(phi)
    assert len(path) == j and path[0] == s-1 and 1 <= j <= k-2
    assert all(0 <= f <= F(1,k) for f in phi)
    totals = [F(0)]
    for f in phi: totals.append(totals[-1]+f)
    lengths = [1-t for t in totals]
    shifts = [i-k*t for i,t in enumerate(totals)]
    top = F(k,2)*lengths[j]
    assert top > 1
    amplitude = 1+shifts[j]+totals[j]
    r = path[-1]
    v = policy['v'] or 2*r
    c = F(2*r,v) if policy['v'] is not None else F(1)
    a = 1-c
    gamma = 1-2*a
    assert v % 2 == 0 and 0 <= a <= F(1,2) and 0 < c <= 1
    assert gamma >= 0 and a+c == 1 and gamma+2*a == 1
    assert all(phi[i] <= lengths[i] for i in range(j))
    assert curve[v//2] >= max(F(v,2),v-k)
    assert curve[r] >= max(F(r),2*r-k)
    prefix = [1-totals[i]-(k-2)*phi[i-1] for i in range(2,j+1)] if policy['v'] is not None else []
    assert all(t >= 0 for t in prefix)
    base = (gamma+a)*amplitude+c*(v-k)*lengths[j]
    dv = max(F(0), curve[v//2]-v+k)
    dr = max(F(0), curve[r]-2*r+k)
    cn = F(2,k)*c*dv
    root = F(1,2**(k-j-2))
    major = amplitude+(2*r-k)*lengths[j]+max(F(0),F(2,k)*dr-F(1,k-j))
    ends, pieces, last = [major], [], F(0)
    for lo,hi,resources in policy['pieces']:
        lo,hi = F(lo),F(hi)
        assert lo == last and lo < hi <= 1
        last = hi
        mass = sum((F(weight) for _,weight in resources),F(0))
        loads = [F(0)]*(j+1)
        for (_,i,order),weight in resources:
            assert F(weight) > 0
            loads[i+1] += order*F(weight)
        assert mass <= 1 and all(0 <= load <= 1 for load in loads)
        endpoints = []
        for t in (lo,hi):
            ell = 1+t*(top-1)
            saving = sum((F(res[1])*resource(k,phi,ell,coeff,res) for res in resources),F(0))
            exponent = base+cn*ell-gamma*root*min(F(1),saving)
            endpoints.append(dict(ell=ell,saving=saving,exponent=exponent))
            ends.append(exponent)
        pieces.append(dict(mass=mass,loads=loads,endpoints=endpoints))
    assert last == 1
    current, backwards = max(ends), []
    for i in range(j-1,0,-1):
        rr,u = path[i-1],path[i]
        h = 2*rr-u
        assert 0 < h < 2*rr
        diagonal = 1+shifts[i]+totals[i+1]+curve[u]*lengths[i+1]
        prefactor = (curve[h]*lengths[i]+shifts[i]+totals[i]+(2*u-1)*phi[i])/2
        current = prefactor+max(diagonal,current)/2
        backwards.append(dict(i=i,diagonal=diagonal,prefix=prefactor,output=current))
    first = 1+phi[0]+curve[s-1]*lengths[1]
    raw = (2*s-3)*phi[0]+max(first,current)
    rounded = F((raw.numerator*GRID+raw.denominator-1)//raw.denominator,GRID)
    return dict(major=major,prefix_margins=prefix,pieces=pieces,backward=backwards,raw_lambda=raw,rounded_up=rounded)


def run(source, coefficient, parameters, rounds):
    coeff_interp = interpolate(coefficient)
    previous, history = source[:], []
    for r in range(1,rounds+1):
        inter = interpolate(previous)
        entries = [evaluate(8,inter[0],coeff_interp[0],int(s),p)
                   for s,p in sorted(parameters.items(),key=lambda kv:int(kv[0]))]
        outputs = previous[:]
        for (s,_),entry in zip(sorted(parameters.items(),key=lambda kv:int(kv[0])),entries):
            s = int(s)
            outputs[s] = min(inter[0][s],entry['rounded_up'])
        history.append(dict(iteration=r,inputs=previous,interpolation=inter,entries=entries,outputs=outputs))
        previous = outputs
    return coeff_interp,history,interpolate(previous)


source=[F(x,10**6)for x in SEEDS[8][0]]
coefficient=[F(x,10**6)for x in SEEDS[16][0]]
_,history,final=run(source,coefficient,POLICIES,12)
delta=final[0][17]-26
assert delta==F(5857852793,50000000000)
assert delta<F(2,17)
print('VERIFIED eighth-power field certificate: delta34=',delta,'gate margin=',4-34*delta)

assert delta < F(2929,25000) < F(2,17)
assert (4-34*F(2929,25000))/72 == F(23,100000)
for s in range(14,18):
    print('order',2*s,'exponent',final[0][s],'excess',final[0][s]-(2*s-8))


==> anc/number-field/small-powers/certificates/eighth-ghost.json <==
{
  "weights": [
    2,
    4,
    6,
    6
  ],
  "generator_roots": [
    [
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      1,
      0,
      0,
      0,
      0,
      1
    ],
    [
      1,
      0,
      0,
      0,
      1,
      0
    ],
    [
      1,
      0,
      0,
      1,
      0,
      0
    ],
    [
      1,
      0,
      1,
      0,
      0,
      0
    ],
    [
      1,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      0,
      0,
      0,
      0
    ],
    [
      0,
      1,
      1,
      0,
      0,
      0
    ]
  ],
  "generator_vectors": [
    [
      8,
      0,
      4,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    [
      8,
      0,
      4,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      0,
      8,
      1,
      0,
      0,
      0,
      0,
      8
    ],
    [
      8,
      0,
      4,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      8,
      0,
      1,
      0,
      0,
      0,
      8,
      0
    ],
    [
      8,
      0,
      4,
      0,
      0,
      8,
      2,
      0,
      0,
      8,
      0,
      0,
      1,
      0,
      0,
      8,
      0,
      0
    ],
    [
      8,
      0,
      4,
      0,
      8,
      0,
      2,
      0,
      8,
      0,
      12,
      0,
      1,
      0,
      8,
      0,
      12,
      0
    ],
    [
      8,
      8,
      4,
      8,
      4,
      0,
      2,
      8,
      12,
      8,
      2,
      0,
      1,
      8,
      12,
      8,
      6,
      8
    ],
    [
      0,
      8,
      0,
      0,
      4,
      0,
      0,
      0,
      0,
      0,
      2,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      8,
      0,
      0,
      4,
      8,
      0,
      0,
      0,
      0,
      2,
      8,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  ],
  "cyclic_quotient_orders": [
    16,
    2,
    2,
    2,
    2,
    4,
    4,
    2
  ],
  "carry_relations": [
    {
      "generator_index": 0,
      "multiple": 16,
      "earlier_coefficients": []
    },
    {
      "generator_index": 1,
      "multiple": 2,
      "earlier_coefficients": [
        2
      ]
    },
    {
      "generator_index": 2,
      "multiple": 2,
      "earlier_coefficients": [
        2,
        0
      ]
    },
    {
      "generator_index": 3,
      "multiple": 2,
      "earlier_coefficients": [
        2,
        0,
        0
      ]
    },
    {
      "generator_index": 4,
      "multiple": 2,
      "earlier_coefficients": [
        1,
        0,
        1,
        0
      ]
    },
    {
      "generator_index": 5,
      "multiple": 4,
      "earlier_coefficients": [
        3,
        0,
        1,
        0,
        0
      ]
    },
    {
      "generator_index": 6,
      "multiple": 4,
      "earlier_coefficients": [
        12,
        0,
        1,
        0,
        1,
        2
      ]
    },
    {
      "generator_index": 7,
      "multiple": 2,
      "earlier_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        2
      ]
    }
  ],
  "normal_form_count": 8192,
  "positive_coefficient_budget": 26,
  "all_binary_roots_checked": 64,
  "witnesses": [
    {
      "root_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        0,
        0,
        0,
        0,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        0,
        0,
        0,
        1,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        0,
        0,
        0,
        1,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        0,
        0,
        1,
        0,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        0,
        0,
        1,
        0,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        0,
        0,
        1,
        1,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        0,
        0,
        1,
        1,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        0,
        1,
        0,
        0,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        0,
        1,
        0,
        0,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        0,
        1,
        0,
        1,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        0,
        1,
        0,
        1,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        0,
        1,
        1,
        0,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        0,
        1,
        1,
        0,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        0,
        1,
        1,
        1,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        0,
        1,
        1,
        1,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        0,
        0,
        0,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        0,
        0,
        0,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        0,
        0,
        1,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        0,
        0,
        1,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        0,
        1,
        0,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        0,
        1,
        0,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        0,
        1,
        1,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        0,
        1,
        1,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        1,
        0,
        0,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        1,
        0,
        0,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        1,
        0,
        1,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        1,
        0,
        1,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        1,
        1,
        0,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        1,
        1,
        0,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        1,
        1,
        1,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    },
    {
      "root_coefficients": [
        0,
        1,
        1,
        1,
        1,
        1
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        0,
        0,
        0,
        0
      ],
      "positive_generator_coefficients": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        0,
        0,
        0,
        1
      ],
      "positive_generator_coefficients": [
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        0,
        0,
        1,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        0,
        0,
        1,
        1
      ],
      "positive_generator_coefficients": [
        15,
        1,
        1,
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        0,
        1,
        0,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        0,
        1,
        0,
        1
      ],
      "positive_generator_coefficients": [
        15,
        1,
        0,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        0,
        1,
        1,
        0
      ],
      "positive_generator_coefficients": [
        15,
        0,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        0,
        1,
        1,
        1
      ],
      "positive_generator_coefficients": [
        14,
        1,
        1,
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        1,
        0,
        0,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        1,
        0,
        0,
        1
      ],
      "positive_generator_coefficients": [
        15,
        1,
        0,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        1,
        0,
        1,
        0
      ],
      "positive_generator_coefficients": [
        15,
        0,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        1,
        0,
        1,
        1
      ],
      "positive_generator_coefficients": [
        14,
        1,
        1,
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        1,
        1,
        0,
        0
      ],
      "positive_generator_coefficients": [
        14,
        1,
        0,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        1,
        1,
        0,
        1
      ],
      "positive_generator_coefficients": [
        15,
        0,
        0,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        1,
        1,
        1,
        0
      ],
      "positive_generator_coefficients": [
        13,
        1,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        0,
        1,
        1,
        1,
        1
      ],
      "positive_generator_coefficients": [
        14,
        0,
        1,
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        0,
        0,
        0,
        0
      ],
      "positive_generator_coefficients": [
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        0,
        0,
        0,
        1
      ],
      "positive_generator_coefficients": [
        15,
        1,
        0,
        0,
        0,
        1,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        0,
        0,
        1,
        0
      ],
      "positive_generator_coefficients": [
        14,
        1,
        1,
        0,
        0,
        1,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        0,
        0,
        1,
        1
      ],
      "positive_generator_coefficients": [
        15,
        0,
        1,
        0,
        0,
        1,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        0,
        1,
        0,
        0
      ],
      "positive_generator_coefficients": [
        13,
        1,
        1,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        0,
        1,
        0,
        1
      ],
      "positive_generator_coefficients": [
        14,
        0,
        1,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        0,
        1,
        1,
        0
      ],
      "positive_generator_coefficients": [
        15,
        0,
        0,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        0,
        1,
        1,
        1
      ],
      "positive_generator_coefficients": [
        14,
        1,
        0,
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        1,
        0,
        0,
        0
      ],
      "positive_generator_coefficients": [
        13,
        0,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        1,
        0,
        0,
        1
      ],
      "positive_generator_coefficients": [
        12,
        1,
        1,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        1,
        0,
        1,
        0
      ],
      "positive_generator_coefficients": [
        13,
        1,
        0,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        1,
        0,
        1,
        1
      ],
      "positive_generator_coefficients": [
        14,
        0,
        0,
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        1,
        1,
        0,
        0
      ],
      "positive_generator_coefficients": [
        15,
        0,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        1,
        1,
        0,
        1
      ],
      "positive_generator_coefficients": [
        14,
        1,
        0,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        1,
        1,
        1,
        0
      ],
      "positive_generator_coefficients": [
        13,
        1,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "root_coefficients": [
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "positive_generator_coefficients": [
        14,
        0,
        1,
        0,
        1,
        1,
        0,
        0
      ]
    }
  ],
  "status": "all exact identities and carry relations passed"
}


==> anc/number-field/small-powers/certificates/eighth-ghost.py <==
#!/usr/bin/env python3
"""Finite algebra certificate for the seven-root eighth-power chart.

Checks all 64 binary polynomials modulo T^6 and eight carry relations in
the injective combined ghost model for W4(F2[[T]])/I_(2,4,6,6).
No local-field sampling or floating-point arithmetic is used.
"""
from itertools import product
from pathlib import Path
import hashlib,json

N=(2,4,6,6)
ROOTS=((1,0,0,0,0,0),(1,0,0,0,0,1),(1,0,0,0,1,0),
       (1,0,0,1,0,0),(1,0,1,0,0,0),(1,1,0,0,0,0),
       (0,1,0,0,0,0),(0,1,1,0,0,0))
ORDERS=(16,2,2,2,2,4,4,2)

def mul(a,b):
    z=[0]*6
    for i,x in enumerate(a):
        for j,y in enumerate(b[:6-i]):z[i+j]=(z[i+j]+x*y)%16
    return z

def ghost(root):
    p=list(root);out=[]
    for j,n in enumerate(N):
        out.extend((x*(1<<(3-j)))%16 for x in p[:n])
        p=mul(p,p)
    return tuple(out)

def add(x,y):return tuple((a+b)%16 for a,b in zip(x,y))
def scale(c,x):return tuple(c*a%16 for a in x)

def main():
    gens=[ghost(x) for x in ROOTS]
    normal={tuple([0]*sum(N)):()};carries=[]
    for i,(g,o) in enumerate(zip(gens,ORDERS)):
        carry=scale(o,g)
        assert carry in normal, ('carry failure',i,carry)
        carries.append({'generator_index':i,'multiple':o,'earlier_coefficients':normal[carry]})
        expanded={}
        for v,coeffs in normal.items():
            for c in range(o):
                w=add(v,scale(c,g))
                assert w not in expanded,('normal form collision',i)
                expanded[w]=coeffs+(c,)
        normal=expanded
    witnesses=[]
    for root in product(range(2),repeat=6):
        v=ghost(root);assert v in normal,('power image missing',root)
        c=normal[v]
        check=tuple([0]*sum(N))
        for n,g in zip(c,gens):check=add(check,scale(n,g))
        assert check==v
        witnesses.append({'root_coefficients':root,'positive_generator_coefficients':c})
    out={'weights':N,'generator_roots':ROOTS,'generator_vectors':gens,
         'cyclic_quotient_orders':ORDERS,'carry_relations':carries,
         'normal_form_count':len(normal),'positive_coefficient_budget':sum(o-1 for o in ORDERS),
         'all_binary_roots_checked':len(witnesses),'witnesses':witnesses,
         'status':'all exact identities and carry relations passed'}
    path=Path(__file__).with_suffix('.json')
    path.write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps({k:out[k] for k in ('normal_form_count','positive_coefficient_budget','all_binary_roots_checked','status')}))
    print('carry relations',carries)
    print('sha256',hashlib.sha256(path.read_bytes()).hexdigest())

if __name__=='__main__':main()


==> anc/number-field/small-powers/certificates/eighth-tame.json <==
{
  "minimal_polynomial": "X^5-2",
  "root_modulus": "2*pi",
  "target_modulus": "16*pi",
  "root_classes_checked": 64,
  "distinct_power_images": 20,
  "generators": [
    {
      "value": [
        0,
        0,
        0,
        0,
        0
      ],
      "root": [
        0,
        0,
        0,
        0,
        0
      ]
    },
    {
      "value": [
        0,
        0,
        0,
        2,
        0
      ],
      "root": [
        0,
        1,
        0,
        0,
        0
      ]
    },
    {
      "value": [
        0,
        8,
        0,
        0,
        0
      ],
      "root": [
        0,
        0,
        1,
        0,
        0
      ]
    },
    {
      "value": [
        1,
        0,
        0,
        0,
        0
      ],
      "root": [
        1,
        0,
        0,
        0,
        0
      ]
    },
    {
      "value": [
        1,
        0,
        0,
        4,
        12
      ],
      "root": [
        1,
        0,
        1,
        1,
        0
      ]
    },
    {
      "value": [
        1,
        0,
        0,
        8,
        8
      ],
      "root": [
        1,
        0,
        0,
        0,
        1
      ]
    },
    {
      "value": [
        1,
        0,
        0,
        12,
        4
      ],
      "root": [
        1,
        0,
        1,
        1,
        1
      ]
    },
    {
      "value": [
        1,
        8,
        8,
        0,
        8
      ],
      "root": [
        1,
        0,
        0,
        1,
        1
      ]
    },
    {
      "value": [
        1,
        8,
        8,
        4,
        4
      ],
      "root": [
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "value": [
        1,
        8,
        8,
        8,
        0
      ],
      "root": [
        1,
        0,
        0,
        1,
        0
      ]
    },
    {
      "value": [
        1,
        8,
        8,
        12,
        12
      ],
      "root": [
        1,
        0,
        1,
        0,
        0
      ]
    },
    {
      "value": [
        16,
        8,
        8,
        2,
        0
      ],
      "root": [
        0,
        1,
        1,
        0,
        0
      ]
    },
    {
      "value": [
        17,
        0,
        12,
        2,
        14
      ],
      "root": [
        1,
        1,
        0,
        0,
        1
      ]
    },
    {
      "value": [
        17,
        0,
        12,
        6,
        10
      ],
      "root": [
        1,
        1,
        1,
        0,
        0
      ]
    },
    {
      "value": [
        17,
        0,
        12,
        10,
        6
      ],
      "root": [
        1,
        1,
        0,
        0,
        0
      ]
    },
    {
      "value": [
        17,
        0,
        12,
        14,
        2
      ],
      "root": [
        1,
        1,
        1,
        0,
        1
      ]
    },
    {
      "value": [
        17,
        8,
        4,
        2,
        6
      ],
      "root": [
        1,
        1,
        0,
        1,
        1
      ]
    },
    {
      "value": [
        17,
        8,
        4,
        6,
        2
      ],
      "root": [
        1,
        1,
        1,
        1,
        0
      ]
    },
    {
      "value": [
        17,
        8,
        4,
        10,
        14
      ],
      "root": [
        1,
        1,
        0,
        1,
        0
      ]
    },
    {
      "value": [
        17,
        8,
        4,
        14,
        10
      ],
      "root": [
        1,
        1,
        1,
        1,
        1
      ]
    }
  ],
  "generated_group_order": 8192,
  "ordinary_width": 21,
  "primitive_bound": 22,
  "distance_histogram": {
    "0": 1,
    "1": 19,
    "2": 76,
    "3": 172,
    "4": 292,
    "5": 420,
    "6": 532,
    "7": 596,
    "8": 611,
    "9": 593,
    "10": 552,
    "11": 520,
    "12": 512,
    "13": 512,
    "14": 512,
    "15": 512,
    "16": 510,
    "17": 474,
    "18": 376,
    "19": 248,
    "20": 122,
    "21": 30
  },
  "distance_table_sha256": "af375ef626869c393baa42f6f1f80c134ddbede07dd56c7fb621b9519d38cb4d",
  "checks": [
    "all64rootclasses",
    "exactringarithmetic",
    "allparentwitnesses",
    "closureunderallgenerators"
  ],
  "status": "passed"
}


==> anc/number-field/small-powers/certificates/eighth-tame.py <==
#!/usr/bin/env python3
"""Exact primitive eighth-power certificate in Z2[pi], pi^5=2.

The target quotient is A/(16*pi) = Z/32 + (Z/16)pi + ... + (Z/16)pi^4.
Eighth powers depend only on roots modulo2*pi, so all64 root classes
are checked. Ordinary width21 upgrades to primitive width22 by applying
the result to target minus1 and appending the unit root1.
"""
from collections import Counter,deque
from itertools import product
from pathlib import Path
import hashlib,json

MOD=(32,16,16,16,16)

def mul(x,y):
    z=[0]*9
    for i,a in enumerate(x):
        for j,b in enumerate(y):z[i+j]+=a*b
    for i in range(8,4,-1):z[i-5]+=2*z[i]
    return tuple(z[i]%MOD[i] for i in range(5))

def add(x,y):return tuple((a+b)%m for a,b,m in zip(x,y,MOD))

def main():
    roots=[(a,)+b for a in range(4) for b in product(range(2),repeat=4)]
    image={}
    for r in roots:
        x=r
        for _ in range(3):x=mul(x,x)
        image.setdefault(x,r)
    generators=sorted(image)
    zero=(0,)*5;dist={zero:0};parent={};queue=deque([zero])
    while queue:
        x=queue.popleft()
        for j,g in enumerate(generators):
            y=add(x,g)
            if y not in dist:
                dist[y]=dist[x]+1;parent[y]=(x,j);queue.append(y)
    for y,(x,j) in parent.items():
        assert add(x,generators[j])==y and dist[y]==dist[x]+1
    for x in dist:
        for g in generators:assert add(x,g) in dist
    assert len(dist)==8192 and max(dist.values())==21
    serialized=json.dumps(sorted((list(x),d) for x,d in dist.items()),separators=(',',':')).encode()
    result={'minimal_polynomial':'X^5-2','root_modulus':'2*pi','target_modulus':'16*pi',
            'root_classes_checked':len(roots),'distinct_power_images':len(generators),
            'generators':[{'value':g,'root':image[g]} for g in generators],
            'generated_group_order':len(dist),'ordinary_width':max(dist.values()),
            'primitive_bound':max(dist.values())+1,'distance_histogram':dict(sorted(Counter(dist.values()).items())),
            'distance_table_sha256':hashlib.sha256(serialized).hexdigest(),
            'checks':['all64rootclasses','exactringarithmetic','allparentwitnesses','closureunderallgenerators'],
            'status':'passed'}
    path=Path(__file__).with_suffix('.json');path.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps({k:v for k,v in result.items() if k!='generators'},indent=2))

if __name__=='__main__':main()


==> anc/number-field/small-powers/certificates/fibres.json <==
[
  {
    "k": 9,
    "ordinary": 7,
    "total": 44,
    "rows": [
      {
        "q": 29,
        "M": "401/200",
        "h": 28,
        "z": "2483/30000",
        "delta": "622853/1000000"
      },
      {
        "q": 30,
        "M": "411/200",
        "h": 29,
        "z": "393/5000",
        "delta": "272291/500000"
      },
      {
        "q": 31,
        "M": "43/20",
        "h": 30,
        "z": "4241/60000",
        "delta": "47413/100000"
      },
      {
        "q": 32,
        "M": "89/40",
        "h": 31,
        "z": "1933/30000",
        "delta": "41001/100000"
      },
      {
        "q": 33,
        "M": "117/50",
        "h": 32,
        "z": "8279/140000",
        "delta": "350909/1000000"
      },
      {
        "q": 34,
        "M": "497/200",
        "h": 33,
        "z": "3777/70000",
        "delta": "37119/125000"
      },
      {
        "q": 35,
        "M": "527/200",
        "h": 34,
        "z": "243/5000",
        "delta": "7761/31250"
      },
      {
        "q": 36,
        "M": "557/200",
        "h": 35,
        "z": "3027/70000",
        "delta": "20511/100000"
      },
      {
        "q": 37,
        "M": "587/200",
        "h": 36,
        "z": "663/17500",
        "delta": "16739/100000"
      },
      {
        "q": 38,
        "M": "617/200",
        "h": 37,
        "z": "2277/70000",
        "delta": "67431/500000"
      },
      {
        "q": 39,
        "M": "82/25",
        "h": 38,
        "z": "1711/60000",
        "delta": "21281/200000"
      },
      {
        "q": 40,
        "M": "353/100",
        "h": 39,
        "z": "487/20000",
        "delta": "16411/200000"
      },
      {
        "q": 41,
        "M": "151/40",
        "h": 40,
        "z": "38/1875",
        "delta": "61789/1000000"
      }
    ],
    "gain": "78419/18000000"
  },
  {
    "k": 10,
    "ordinary": 7,
    "total": 51,
    "rows": [
      {
        "q": 31,
        "M": "381/200",
        "h": 30,
        "z": "911/10000",
        "delta": "839291/1000000"
      },
      {
        "q": 32,
        "M": "387/200",
        "h": 31,
        "z": "443/5000",
        "delta": "750691/1000000"
      },
      {
        "q": 33,
        "M": "81/40",
        "h": 32,
        "z": "811/10000",
        "delta": "669591/1000000"
      },
      {
        "q": 34,
        "M": "209/100",
        "h": 33,
        "z": "4541/60000",
        "delta": "148477/250000"
      },
      {
        "q": 35,
        "M": "433/200",
        "h": 34,
        "z": "2083/30000",
        "delta": "131173/250000"
      },
      {
        "q": 36,
        "M": "447/200",
        "h": 35,
        "z": "159/2500",
        "delta": "461229/1000000"
      },
      {
        "q": 37,
        "M": "117/50",
        "h": 36,
        "z": "8279/140000",
        "delta": "201047/500000"
      },
      {
        "q": 38,
        "M": "493/200",
        "h": 37,
        "z": "3827/70000",
        "delta": "347583/1000000"
      },
      {
        "q": 39,
        "M": "13/5",
        "h": 38,
        "z": "997/20000",
        "delta": "297733/1000000"
      },
      {
        "q": 40,
        "M": "547/200",
        "h": 39,
        "z": "197/4375",
        "delta": "50541/200000"
      },
      {
        "q": 41,
        "M": "573/200",
        "h": 40,
        "z": "2827/70000",
        "delta": "212463/1000000"
      },
      {
        "q": 42,
        "M": "3",
        "h": 41,
        "z": "4979/140000",
        "delta": "176919/1000000"
      },
      {
        "q": 43,
        "M": "313/100",
        "h": 42,
        "z": "1861/60000",
        "delta": "2281/15625"
      },
      {
        "q": 44,
        "M": "83/25",
        "h": 43,
        "z": "557/20000",
        "delta": "591/5000"
      },
      {
        "q": 45,
        "M": "71/20",
        "h": 44,
        "z": "1441/60000",
        "delta": "11773/125000"
      },
      {
        "q": 46,
        "M": "753/200",
        "h": 45,
        "z": "613/30000",
        "delta": "73751/1000000"
      },
      {
        "q": 47,
        "M": "397/100",
        "h": 46,
        "z": "1021/60000",
        "delta": "56803/1000000"
      }
    ],
    "gain": "1132343/110000000"
  }
]


==> anc/number-field/small-powers/certificates/ninth-field.py <==
#!/usr/bin/env python3

"""Exact ninth-power certificate; analytic premises are proved in the manuscript."""

from fractions import Fraction as F

import json


DEGREE=9
CURVE=[0, 1000000, 2000000, 3035816, 4182300, 5419716, 6738319, 8135645, 9603938, 11142513, 12746354, 14410598, 16129237, 17896005, 19705700, 21551232, 23428999, 25333544, 27259337, 29202038, 31157968, 33124215, 35098519]
ROWS=[
(3, 'A', 1, 0, [179036170], False),
(4, 'A', 2, 0, [494174759], False),
(5, 'A', 1, 0, [621879419, 115059758], False),
(6, 'B', 2, 6, [695593421, 462394825], False),
(7, 'A', 2, 0, [755128706, 625405045], False),
(8, 'B', 2, 7, [798538520, 707130147, 449675915], False),
(9, 'A', 2, 0, [842039650, 769577206, 619021054], False),
(10, 'A', 2, 0, [880554724, 821567289, 717047271, 450210128], True),
(11, 'A', 2, 0, [915732629, 865400157, 788108407, 624740956], True),
(12, 'A', 2, 0, [946884858, 903198647, 840730176, 727963834, 450315087], True),
(13, 'A', 2, 0, [974169126, 935599415, 882414351, 794472457, 606925149], True),
(14, 'B', 2, 11, [999076762, 965217616, 920647847, 852624692, 724605779, 419237993], True),
(15, 'A', 2, 0, [1019323750, 990374131, 950827088, 879934378, 769942581, 548716139], True),
(16, 'A', 2, 0, [1038796560, 1013885885, 982865601, 870556493, 761736932, 658304785], True),
(17, 'A', 2, 0, [1055176568, 1036086416, 988592126, 865018110, 756890847, 662279491], True),
(18, 'A', 2, 0, [1068025541, 1054097784, 984734584, 861642761, 753937416, 659695239], True),
(19, 'A', 2, 0, [1078260443, 1068238183, 981687671, 858976712, 751604623, 657654045], True),
(20, 'A', 2, 0, [1086238129, 1079365052, 979299602, 856887151, 749776257, 656054225], True),
(21, 'A', 2, 0, [1092460207, 1088022959, 977439604, 855259653, 748352196, 654808172], True),
(22, 'A', 2, 0, [1097344279, 1094823942, 975978972, 853981600, 747233900, 653829663], True),
]

def verify():
    b=[F(v,10**6) for v in CURVE]
    rows=[]; minimum_phi=F(1); prefix_slacks=[]
    def at(t):
        t=F(t); assert 0<=t<=len(b)-1
        i=t.numerator//t.denominator
        return b[i] if t==i else b[i]+(t-i)*(b[i+1]-b[i])
    for s,kind,ell,t,nums,chronological in ROWS:
        phi=[F(v,10**10) for v in nums];j=len(phi)
        assert 1<=ell<=3 and 1<=j<=DEGREE-1-ell
        assert 1<=j<s and all(0<=v<F(1,DEGREE) for v in phi)
        total=[sum(phi[:i]) for i in range(j+1)]
        q=[1-v for v in total]
        assert all(phi[i]<=q[i] for i in range(j))
        orders=[ell] if kind=="A" else [ell-1,ell]
        J=(DEGREE-j-ell+1)//2
        assert J>=1
        if chronological:
            for i in range(j):
                slack=1-total[i+1]-(DEGREE-2)*phi[i]
                assert slack>=0
                prefix_slacks.append(slack)
        else:
            assert j<=J+1
        for order in orders:
            assert 1<=order<=3
            for appended in range(order):
                residual=DEGREE-j-appended
                assert residual>=2 and residual//2>=J
                if residual%2==0 and residual>=6:
                    assert total[j]<=F(1,3)
        def aux(order):
            p=2**order
            return p-order+(p-1)*(j-(DEGREE-1)*total[j])
        u=s-j;p=2**ell
        if kind=="A":
            c=1-F(1,p)
            current=aux(ell)/p+c*q[j]*at(F(u)/c)
        else:
            assert kind=="B"
            c=F(u,t);a=2*(1-c)-F(2,p);d=F(2,p)-(1-c)
            assert min(a,d,c)>=0 and a+d+c==1
            assert a*(p//2)+d*p==1
            current=a*aux(ell-1)+d*aux(ell)+c*q[j]*at(t)
        for i in reversed(range(1,j)):
            u=s-i-1;v=s-i+1
            assert 0<v<2*(s-i)
            diagonal=1+i-DEGREE*total[i]+total[i+1]+q[i+1]*at(u)
            prefactor=(q[i]*at(v)+i-(DEGREE-1)*total[i]+(2*u-1)*phi[i])/2
            current=prefactor+max(diagonal,current)/2
        output=(2*s-3)*phi[0]+max(1+phi[0]+q[1]*at(s-1),current)
        assert max(s,2*s-DEGREE)<=output<b[s]<2*s
        minimum_phi=min(minimum_phi,phi[0])
        rows.append((s,output,b[s]-output))
    assert min(x[2] for x in rows)==F(43740673471,40000000000000000)
    assert 1-minimum_phi==F(982096383,1000000000)
    assert min(prefix_slacks)==F(1,5000000000)
    return b,rows,1-minimum_phi

def refine(b, rounds=24):
    """Beginning-of-round inputs; every new exponent rounded upward."""
    grid=10**12;history=[]
    for iteration in range(rounds):
        def at(t):
            t=F(t);assert 0<=t<=len(b)-1
            i=t.numerator//t.denominator
            return b[i] if t==i else b[i]+(t-i)*(b[i+1]-b[i])
        new=b[:]
        for s,kind,ell,t,nums,chronological in ROWS:
            phi=[F(v,10**10)for v in nums];j=len(phi)
            total=[sum(phi[:i])for i in range(j+1)];q=[1-x for x in total]
            def aux(order):
                pp=2**order
                return pp-order+(pp-1)*(j-8*total[j])
            u=s-j;p=2**ell
            if kind=="A":
                c=1-F(1,p);current=aux(ell)/p+c*q[j]*at(F(u)/c)
            else:
                c=F(u,t);a=2*(1-c)-F(2,p);d=F(2,p)-(1-c)
                current=a*aux(ell-1)+d*aux(ell)+c*q[j]*at(t)
            for i in reversed(range(1,j)):
                u=s-i-1;v=s-i+1
                diagonal=1+i-9*total[i]+total[i+1]+q[i+1]*at(u)
                factor=(q[i]*at(v)+i-8*total[i]+(2*u-1)*phi[i])/2
                current=factor+max(diagonal,current)/2
            raw=(2*s-3)*phi[0]+max(1+phi[0]+q[1]*at(s-1),current)
            rounded=F((raw.numerator*grid+raw.denominator-1)//raw.denominator,grid)
            assert rounded>=raw
            new[s]=min(b[s],rounded)
        assert all(max(F(i),F(2*i-9))<=new[i]<=b[i]for i in range(len(b)))
        b=new;history.append(b[:])
    return b,history



source9, rows9, rho9 = verify()

assert 44*rho9**1024 < min(row[2] for row in rows9)

source9, seed_history9 = refine(source9, 24)

EXPECTED_SOURCE9 = list(map(F, [

    '0',

    '1',

    '2',

    '1517903617/500000000',

    '418229474839/100000000000',

    '541971147069/100000000000',

    '3369156664507/500000000000',

    '8135638882429/1000000000000',

    '960393089121/100000000000',

    '445700243877/40000000000',

    '12746346059899/1000000000000',

    '14410586823381/1000000000000',

    '100807605439/6250000000',

    '17895964268487/1000000000000',

    '9852809826683/500000000000',

    '21551085549629/1000000000000',

    '23428755886157/1000000000000',

    '3166646686557/125000000000',

    '545176291443/20000000000',

    '29201360351041/1000000000000',

    '7789282771479/250000000000',

    '3312322993363/100000000000',

    '7019475446201/200000000000',

]))

assert source9 == EXPECTED_SOURCE9

print('Verified 20 degree-nine seed rows and 24 refinement rounds')


SEEDS={18:(
[0, 1000000, 2000000, 3005107, 4048469, 5146988, 6289328, 7467683, 8681624, 9933259, 11218619, 12538919, 13893656, 15282351, 16705014, 18160923, 19649745, 21170711, 22723143, 24306116, 25918677, 27559735, 29228132, 30922636, 32641958, 34384850, 36150022, 37936763, 39742902, 41567190, 43408399, 45265286], [
(3, 'A', 1, 0, [25445089], False),
(4, 'A', 1, 0, [144775325], False),
(5, 'B', 2, 6, [249310178], False),
(6, 'A', 1, 0, [293300611, 33775452], False),
(7, 'B', 2, 8, [312316861, 184319571], False),
(8, 'A', 2, 0, [327509329, 253232998], False),
(9, 'B', 2, 10, [343838343, 308344041, 134438480], False),
(10, 'A', 2, 0, [353748243, 329255689, 229935253], False),
(11, 'A', 2, 0, [364747875, 346393644, 294724463], False),
(12, 'B', 2, 11, [374941846, 360586605, 329428842, 212902972], False),
(13, 'A', 2, 0, [384603906, 371968172, 349892378, 283309642], False),
(14, 'A', 2, 0, [394360448, 382996242, 367260593, 332115022, 205577177], False),
(15, 'A', 2, 0, [403637234, 392987282, 379456894, 355224268, 284287546], False),
(16, 'A', 2, 0, [412887898, 402694056, 391097047, 374101870, 336300627, 208221365], False),
(17, 'A', 2, 0, [421825049, 412010236, 401123341, 387122000, 361338467, 289180249], False),
(18, 'A', 2, 0, [430600898, 421086173, 410930588, 398931678, 381083602, 341242476, 214151090], True),
(19, 'A', 2, 0, [439087199, 429886593, 420120921, 409183066, 394631371, 367977177, 295961604], True),
(20, 'A', 2, 0, [447318769, 438419346, 429075827, 418893515, 406657955, 387871418, 346621244, 221280611], True),
(21, 'B', 3, 17, [455239458, 446668268, 437668591, 428049544, 417055657, 402293866, 375263352, 305617705], True),
(22, 'A', 1, 0, [462865240, 454674103, 446144049, 437276264, 428046996, 418223737, 407101594, 391948659, 363164235, 283349913, 0], True),
(23, 'A', 1, 0, [470108280, 462256143, 454028437, 445422334, 436362596, 426595418, 415179183, 399100107, 367770913, 283288037, 0], True),
(24, 'A', 1, 0, [477008285, 469538225, 461696347, 453521196, 445078092, 436487805, 426862943, 401753358, 378120808, 341684999, 196953973], True),
(25, 'A', 1, 0, [483607603, 476580146, 469306604, 461992045, 455215393, 450194012, 423712011, 398787775, 375329671, 353251455, 332471957, 282530486, 0], True),
(26, 'A', 1, 0, [489839606, 483286832, 476579497, 470127455, 464924949, 447955391, 421605074, 396804776, 373463318, 351494888, 330818718, 282405153, 0], True),
(27, 'A', 1, 0, [495839815, 489603887, 483453269, 477751920, 473726535, 445860268, 419633194, 394948888, 371716601, 349850918, 329271452, 282336234, 0], True),
(28, 'B', 2, 21, [501187033, 495803541, 490212492, 485607775, 472187597, 444411856, 418269982, 393665865, 370509050, 348714400, 328201788, 282214555, 0], True),
(29, 'B', 2, 24, [506233337, 501274916, 496622811, 492801787, 470768655, 443076381, 417013065, 392482884, 369395656, 347666500, 327215529, 300861547, 54714982], True),
(30, 'B', 2, 24, [510936918, 506435074, 502304545, 498842556, 469498876, 441881295, 415888278, 391424262, 368399305, 346728758, 326332948, 307136892, 125828621], True),
(31, 'A', 2, 0, [515323049, 511350707, 507888173, 497966945, 468674772, 441105667, 415158275, 390737200, 367752659, 346120149, 325760141, 306597779, 179060600], True),
])}

report={}
for k,(ints,rows) in SEEDS.items():
 b=[F(x,10**6)for x in ints];bounds=[];minphi=F(1)
 def at(t):
  t=F(t);assert 0<=t<=len(b)-1
  i=t.numerator//t.denominator
  return b[i] if t==i else (i+1-t)*b[i]+(t-i)*b[i+1]
 for S,kind,ell,t,nums,prefix in rows:
  phi=[F(x,10**10)for x in nums];j=len(phi);p=2**ell;u=S-j
  assert 1 <= ell <= 3 and 1 <= j <= k-1-ell
  assert all(0<=f<F(1,k) for f in phi)
  assert all(phi[i] <= 1-sum(phi[:i]) for i in range(j))
  minphi=min(minphi,phi[0]);total=sum(phi)
  def special(l):return j==1 or (l==1 and ((k-j)%2 or k-j in (2,4))) or (l==2 and 3<=k-j<=5) or (l==3 and k-j in (4,5))
  used=[ell] if kind=='A' else [ell-1,ell]
  for order in used:
   assert 1 <= order <= 3
   for appended in range(order):
    residual = k-j-appended
    assert residual >= 2
    if residual % 2 == 0 and residual >= 6:
     assert total <= F(1,3)
  assert all(special(l) or total<=F(1,3) for l in used)
  J=(k-j-ell+1)//2
  if not prefix:assert j<=J+1
  else:
   for i in range(j):assert sum(phi[:i+1])+(k-2)*phi[i]<=1
  def kap(l):p=2**l;return p-l+(p-1)*(j+(1-k)*total)
  if kind=='A':
   c=1-F(1,p);C=kap(ell)/p+c*(1-total)*at(F(u)/c)
  else:
   c=F(u,t);a=2*(1-c)-F(2,p);bb=F(2,p)-(1-c)
   assert min(a,bb,c)>=0 and a+bb+c==1 and a*(p//2)+bb*p==1
   C=a*kap(ell-1)+bb*kap(ell)+c*(1-total)*at(t)
  for i in range(j-1,0,-1):
   pre=sum(phi[:i]);ui=S-i-1;ti=S-i+1
   E=(i+(1-k)*pre+(2*ui-1)*phi[i]+(1-pre)*at(ti))/2
   D=i+1+(1-k)*pre+phi[i]+(1-pre-phi[i])*at(ui)
   C=E+max(D,C)/2
  out=(2*S-3)*phi[0]+max(1+phi[0]+(1-phi[0])*at(S-1),C)
  assert S<=out<b[S],(k,S,float(out),float(b[S]),float(b[S]-out))
  bounds.append({'s':S,'b':str(b[S]),'out':str(out),'slack':str(b[S]-out)})
 print(k,'all',len(bounds),'rows passed; minimum slack',float(min(F(x['slack'])for x in bounds)),'contraction <=',float(1-minphi))
 report[k]={'rows':bounds,'contraction':str(1-minphi)}


assert len(SEEDS[18][1]) == 29
assert F(report[18]['contraction']) == F(9974554911,10**10)
assert min(F(r['slack']) for r in report[18]['rows']) == F(72464782233,160000000000000000)


coefficient18 = [F(v,10**6) for v in SEEDS[18][0]]

GRID = 10**12

def interpolate(raw):
    values, witnesses = [], []
    for i in range(len(raw)):
        candidates = [(raw[i], i, i)]
        candidates += [((b-i)*raw[a]/(b-a)+(i-a)*raw[b]/(b-a), a, b)
                       for a in range(i+1) for b in range(i, len(raw)) if a < b]
        value, a, b = min(candidates)
        values.append(value)
        witnesses.append((a, b))
    return values, witnesses

def resource(k, phi, height, coeff, res):
    (kind, i, order), _ = res
    total = sum(phi)
    length = 1-total
    h = k-2-k*total
    if kind == 'z2':
        assert i == -1 and order == 2 and h >= 1
        return F(1)
    if kind == 'z4':
        assert i == -1 and order == 4
        return min(height, F(2), h)
    if kind == 'z4_refined':
        assert i == -1 and order == 4
        return min(2*height-h, F(2))
    assert 0 <= i < len(phi) and order % 2 == 0
    assert 2 <= order <= 2*(len(coeff)-1)
    assert kind in ('basic','refined','cube')
    f = phi[i]
    if kind == 'basic':
        assert order == 2
        caps = [f, k-6-k*total+4*k*f, length/4, (k*length-(4*k-1)*f)/6]
        assert min(caps) == f and f > 0
        return min(caps)
    delta = max(F(0), coeff[order//2]-order+2*k)
    cap0 = min(2*k*f, k-3-k*total+k*f, (k-6-k*total+6*k*f)/2)
    assert cap0 >= 0
    cap = height-2+2*k*f if kind == 'refined' else height/3
    return min(cap0, cap)-delta*f

def evaluate(k, curve, coeff, s, policy):
    phi = list(map(F, policy['phi']))
    path = policy['path']
    j = len(phi)
    assert len(path) == j and path[0] == s-1 and 1 <= j <= k-2
    assert all(0 <= f <= F(1,k) for f in phi)
    totals = [F(0)]
    for f in phi: totals.append(totals[-1]+f)
    lengths = [1-t for t in totals]
    shifts = [i-k*t for i,t in enumerate(totals)]
    top = F(k,2)*lengths[j]
    assert top > 1
    amplitude = 1+shifts[j]+totals[j]
    r = path[-1]
    v = policy['v'] or 2*r
    c = F(2*r,v) if policy['v'] is not None else F(1)
    a = 1-c
    gamma = 1-2*a
    assert v % 2 == 0 and 0 <= a <= F(1,2) and 0 < c <= 1
    assert gamma >= 0 and a+c == 1 and gamma+2*a == 1
    assert all(phi[i] <= lengths[i] for i in range(j))
    assert curve[v//2] >= max(F(v,2),v-k)
    assert curve[r] >= max(F(r),2*r-k)
    prefix = [1-totals[i]-(k-2)*phi[i-1] for i in range(2,j+1)] if policy['v'] is not None else []
    assert all(t >= 0 for t in prefix)
    base = (gamma+a)*amplitude+c*(v-k)*lengths[j]
    dv = max(F(0), curve[v//2]-v+k)
    dr = max(F(0), curve[r]-2*r+k)
    cn = F(2,k)*c*dv
    root = F(1,2**(k-j-2))
    major = amplitude+(2*r-k)*lengths[j]+max(F(0),F(2,k)*dr-F(1,k-j))
    ends, pieces, last = [major], [], F(0)
    for lo,hi,resources in policy['pieces']:
        lo,hi = F(lo),F(hi)
        assert lo == last and lo < hi <= 1
        last = hi
        mass = sum((F(weight) for _,weight in resources),F(0))
        loads = [F(0)]*(j+1)
        for (_,i,order),weight in resources:
            assert F(weight) > 0
            loads[i+1] += order*F(weight)
        assert mass <= 1 and all(0 <= load <= 1 for load in loads)
        endpoints = []
        for t in (lo,hi):
            ell = 1+t*(top-1)
            saving = sum((F(res[1])*resource(k,phi,ell,coeff,res) for res in resources),F(0))
            exponent = base+cn*ell-gamma*root*min(F(1),saving)
            endpoints.append(dict(ell=ell,saving=saving,exponent=exponent))
            ends.append(exponent)
        pieces.append(dict(mass=mass,loads=loads,endpoints=endpoints))
    assert last == 1
    current, backwards = max(ends), []
    for i in range(j-1,0,-1):
        rr,u = path[i-1],path[i]
        h = 2*rr-u
        assert 0 < h < 2*rr
        diagonal = 1+shifts[i]+totals[i+1]+curve[u]*lengths[i+1]
        prefactor = (curve[h]*lengths[i]+shifts[i]+totals[i]+(2*u-1)*phi[i])/2
        current = prefactor+max(diagonal,current)/2
        backwards.append(dict(i=i,diagonal=diagonal,prefix=prefactor,output=current))
    first = 1+phi[0]+curve[s-1]*lengths[1]
    raw = (2*s-3)*phi[0]+max(first,current)
    rounded = F((raw.numerator*GRID+raw.denominator-1)//raw.denominator,GRID)
    return dict(major=major,prefix_margins=prefix,pieces=pieces,backward=backwards,raw_lambda=raw,rounded_up=rounded)

POLICIES = json.loads(r'''
{
"17":{
"phi":[
"42033/400000","10289747/100000000","9976839/100000000",
"9517079/100000000","4367143/50000000","652933/10000000"],
"path":[16, 15, 14, 13, 12, 11],"v":null,
"pieces":[
["0","1/4",[
[["z2",-1,2],"99999/200000"],
[["refined",0,44],"22727/1000000"],
[["refined",1,44],"22727/1000000"],
[["refined",2,46],"10869/500000"],
[["basic",3,2],"48997/125000"],
[["refined",3,46],"587/125000"],
[["refined",4,50],"19999/1000000"],
[["refined",5,62],"252/15625"]
]],
["1/4","1/2",[
[["z2",-1,2],"99999/200000"],
[["refined",0,36],"27777/1000000"],
[["refined",1,36],"27777/1000000"],
[["refined",2,36],"27777/1000000"],
[["basic",3,2],"362697/1000000"],
[["refined",3,38],"3613/500000"],
[["refined",4,40],"24999/1000000"],
[["refined",5,46],"10869/500000"]
]],
["1/2","3/4",[
[["z2",-1,2],"99999/200000"],
[["refined",0,26],"38461/1000000"],
[["refined",1,26],"38461/1000000"],
[["refined",2,26],"38461/1000000"],
[["refined",3,26],"38461/1000000"],
[["refined",4,28],"35713/1000000"],
[["basic",5,2],"150479/500000"],
[["refined",5,42],"9477/1000000"]
]],
["3/4","1",[
[["z2",-1,2],"99999/200000"],
[["refined",0,14],"71427/1000000"],
[["refined",1,16],"62499/1000000"],
[["refined",2,18],"27777/500000"],
[["refined",3,20],"49999/1000000"],
[["refined",4,26],"38461/1000000"],
[["basic",5,2],"104077/500000"],
[["refined",5,42],"13897/1000000"]
]]
]}
,
"18":{
"phi":[
"10612499/100000000","10413773/100000000","2529797/25000000",
"1929101/20000000","2206251/25000000","7202381/100000000"],
"path":[17, 16, 15, 14, 13, 12],"v":null,
"pieces":[
["0","1/4",[
[["z2",-1,2],"99999/200000"],
[["refined",0,44],"22727/1000000"],
[["refined",1,44],"22727/1000000"],
[["refined",2,46],"10869/500000"],
[["refined",3,46],"10869/500000"],
[["basic",4,2],"389397/1000000"],
[["refined",4,50],"4423/1000000"],
[["refined",5,58],"17241/1000000"]
]],
["1/4","1/2",[
[["z2",-1,2],"99999/200000"],
[["refined",0,36],"27777/1000000"],
[["refined",1,36],"27777/1000000"],
[["refined",2,36],"27777/1000000"],
[["refined",3,38],"5263/200000"],
[["basic",4,2],"90423/250000"],
[["refined",4,40],"1383/200000"],
[["refined",5,46],"10869/500000"]
]],
["1/2","3/4",[
[["z2",-1,2],"99999/200000"],
[["refined",0,26],"38461/1000000"],
[["refined",1,28],"35713/1000000"],
[["refined",2,28],"35713/1000000"],
[["refined",3,28],"35713/1000000"],
[["refined",4,30],"8333/250000"],
[["basic",5,2],"155559/500000"],
[["refined",5,38],"497/50000"]
]],
["3/4","1",[
[["z2",-1,2],"99999/200000"],
[["refined",0,18],"27777/500000"],
[["refined",1,18],"27777/500000"],
[["refined",2,20],"49999/1000000"],
[["refined",3,24],"20833/500000"],
[["refined",4,28],"35713/1000000"],
[["basic",5,2],"49651/200000"],
[["refined",5,38],"13249/1000000"]
]]
]}
,
"19":{
"phi":[
"10702571/100000000","2628391/25000000","5115113/50000000",
"9758589/100000000","8900681/100000000","7211449/100000000"],
"path":[18, 17, 16, 15, 14, 13],"v":null,
"pieces":[
["0","1/4",[
[["z2",-1,2],"99999/200000"],
[["refined",0,44],"22727/1000000"],
[["refined",1,44],"22727/1000000"],
[["refined",2,46],"10869/500000"],
[["refined",3,46],"10869/500000"],
[["basic",4,2],"389397/1000000"],
[["refined",4,50],"4423/1000000"],
[["refined",5,58],"17241/1000000"]
]],
["1/4","1/2",[
[["z2",-1,2],"99999/200000"],
[["refined",0,36],"27777/1000000"],
[["refined",1,36],"27777/1000000"],
[["refined",2,38],"5263/200000"],
[["refined",3,38],"5263/200000"],
[["basic",4,2],"363231/1000000"],
[["refined",4,40],"3419/500000"],
[["refined",5,46],"10869/500000"]
]],
["1/2","3/4",[
[["z2",-1,2],"99999/200000"],
[["refined",0,28],"35713/1000000"],
[["refined",1,28],"35713/1000000"],
[["refined",2,28],"35713/1000000"],
[["refined",3,28],"35713/1000000"],
[["refined",4,30],"8333/250000"],
[["basic",5,2],"314533/1000000"],
[["refined",5,40],"9273/1000000"]
]],
["3/4","1",[
[["z2",-1,2],"99999/200000"],
[["refined",0,18],"27777/500000"],
[["refined",1,20],"49999/1000000"],
[["refined",2,22],"22727/500000"],
[["refined",3,24],"20833/500000"],
[["refined",4,28],"35713/1000000"],
[["basic",5,2],"51917/200000"],
[["refined",5,40],"601/50000"]
]]
]}
,
"20":{
"phi":[
"2694939/25000000","10604903/100000000","5165569/50000000",
"4935573/50000000","1127903/12500000"],
"path":[19, 18, 17, 16, 15],"v":null,
"pieces":[
["0","1/4",[
[["z2",-1,2],"99999/200000"],
[["basic",0,2],"201653/500000"],
[["refined",0,42],"1151/250000"],
[["refined",1,42],"23809/1000000"],
[["refined",2,42],"23809/1000000"],
[["refined",3,44],"22727/1000000"],
[["refined",4,46],"10869/500000"]
]],
["1/4","1/2",[
[["z2",-1,2],"99999/200000"],
[["basic",0,2],"73161/200000"],
[["refined",0,30],"1789/200000"],
[["refined",1,30],"8333/250000"],
[["refined",2,32],"31249/1000000"],
[["refined",3,32],"31249/1000000"],
[["refined",4,34],"29411/1000000"]
]],
["1/2","3/4",[
[["z2",-1,2],"99999/200000"],
[["basic",0,2],"93749/500000"],
[["refined",0,14],"22321/500000"],
[["refined",1,14],"71427/1000000"],
[["refined",2,14],"71427/1000000"],
[["refined",3,16],"62499/1000000"],
[["refined",4,16],"62499/1000000"]
]],
["3/4","1",[
[["z2",-1,2],"99999/200000"],
[["refined",0,10],"99999/1000000"],
[["refined",1,10],"99999/1000000"],
[["refined",2,10],"99999/1000000"],
[["refined",3,10],"99999/1000000"],
[["refined",4,10],"99999/1000000"]
]]
]}

}
''')


for half_order, policy in POLICIES.items():
    phi = list(map(F, policy['phi']))
    assert policy['v'] is None and len(phi) in (5,6)
    assert all(0 < x < F(1,9) for x in phi)
    assert 7-9*sum(phi) > 1 and F(9,2)*(1-sum(phi)) > 1
    for lo,hi,recipe in policy['pieces']:
        for (kind,i,order),weight in recipe:
            assert kind in ('z2','basic','refined')
            if kind == 'refined':
                assert 0 <= i < len(phi) and order % 2 == 0
                assert 2 <= order <= 62
                f = phi[i]
                assert min(18*f,6-9*sum(phi)+9*f,
                           (3-9*sum(phi)+54*f)/2) > 0

coeff = interpolate(coefficient18)[0]
previous = source9[:]
history = []
for round_number in range(1,8):
    curve = interpolate(previous)[0]
    outputs = previous[:]
    entries = []
    for s,policy in sorted(POLICIES.items(),key=lambda x:int(x[0])):
        s = int(s)
        entry = evaluate(9,curve,coeff,s,policy)
        outputs[s] = min(curve[s],entry['rounded_up'])
        entries.append(entry)
    history.append(dict(round=round_number,inputs=previous,
                        entries=entries,outputs=outputs))
    previous = outputs
final = interpolate(previous)[0]
delta40 = final[20]-31
assert delta40 == F(8516302869,62500000000)
assert delta40 < F(1363,10000) < F(3,22)
assert 6-44*delta40 == F(70668441,15625000000)
assert (6-44*F(1363,10000))/90 == F(7,225000)
assert 5*(final[19]-29)+74*delta40-11 == F(6959911153,500000000000)
print('VERIFIED ninth-power field certificate: delta40 =',delta40)
print('Strict global margin 6-44*delta40 =',6-44*delta40)
for s in range(17,21):
    print('order',2*s,'exponent',final[s],'excess',final[s]-(2*s-9))


==> anc/number-field/small-powers/certificates/quartic-exact-certificate.py <==
#!/usr/bin/env python3
"""Exact quartic smooth-moment and twelve-variable certificate.

Only Python's standard library is used. The field analytic premises are
proved in the quartic section of the article; this script checks every number.
"""
from fractions import Fraction as F

b3, b4 = F(161, 50), F(461, 100)
phi3, phi4, phi5 = F(109, 1000), F(7, 50), F(3, 16)

def update(pair):
    a, b = pair
    t3 = max(3 + 2*phi3,
             1 + F(3, 2)*phi3 + F(1, 2)*(1-phi3)*b)
    t4 = max(1 + a + (6-a)*phi4,
             F(5, 4) + F(11, 4)*phi4 + F(3, 4)*(1-phi4)*b)
    return t3, t4

out3, out4 = update((b3, b4))
assert out3 == F(1609, 500)          # 3.218
assert out4 == F(57615, 12500)       # 4.6092
assert b3-out3 == F(1, 500)
assert b4-out4 == F(1, 1250)
rho = F(43, 50)
assert F(1, 2)*(1-phi3) <= rho
assert 1-phi4 == rho
assert F(3, 4)*(1-phi4) <= rho
assert 4*rho**64 < min(b3-out3, b4-out4)

# A finite iteration, rather than an unperformed limiting argument.
pair = (F(6), F(8))
for _ in range(64):
    pair = update(pair)
assert pair[0] < b3 and pair[1] < b4

# Ordinary Hua interpolation supplies b5=27/4 and b6=17/2.
assert F(3, 4)*5 + F(1, 4)*12 == F(27, 4)
assert F(1, 2)*5 + F(1, 2)*12 == F(17, 2)
b6 = F(17, 2)
floor = F(5, 2) + F(13, 16)*b4
assert floor == F(9993, 1600)

def cubic(c):
    major = F(31, 16) + F(13, 32)*c + F(13, 64)*b6
    return max(floor, major)

c = F(27, 4)
history = []
for _ in range(3):
    c = cubic(c)
    history.append(c)
assert history == [F(205, 32), F(6417, 1024), F(9993, 1600)]
assert 4*(1-phi5) == F(13, 4) > 2
assert 1-4*phi5 == F(1, 4) > 0

delta = c-6
assert delta == F(393, 1600) < F(1, 4)
D = 2-8*delta
assert D == F(7, 200) > 0
assert D/20 == F(7, 4000)

# Even U12 bootstrap and mixed f^2 h^10 minor integral.
weights = (F(1, 10), F(2, 5), F(1, 2))
assert sum(weights) == 1
assert 20*weights[0] == 2
assert 10*weights[1] + 12*weights[2] == 10
minor_exp = 15*weights[0] + c*weights[1] + 8*weights[2]
assert minor_exp == 8-F(7, 4000)
assert F(2, 12)+F(10, 12) == 1
assert 12 > 2*4

print('VERIFIED: 64 finite seed iterations and 3 finite cubic refinements.')
print('Seed supersolution:', b3, b4)
print('Tenth moment:', c, '=', float(c))
print('Excess:', delta, '; bootstrap margin:', D)
print('Minor-arc saving before epsilon:', D/20)


==> anc/number-field/small-powers/certificates/quintic.py <==
#!/usr/bin/env python3
"""Exact six-row fifth-power smooth-moment supersolution.
Analytic prerequisites: fundamental field differencing, auxiliary L2/L4,
sharp cubic coefficient dissection, and degree-ten mu44 <= 34.227.
Only fractions.Fraction is used for verification.
"""
from fractions import Fraction as F
import json

B=[F(0),F(1),F(2)]+list(map(F,['3.1364','4.4389','5.9254','7.5422','9.2726','11.0764']))
ROWS=[
 (3,'A',1,1,[68130]),
 (4,'A',1,2,[105600]),
 (5,'A',2,2,[136590,72270]),
 (6,'A',2,2,[151340,113110]),
 (7,'E',2,6,[163790,139365,139360]),
 (8,'E',2,6,[169960,138337,138330]),
]
MU=F('34.227')

def at(vals,x):
 x=F(x)
 i=x.numerator//x.denominator
 if i==len(vals)-1:return vals[i]
 assert 0<=i<len(vals)-1
 return vals[i]+(x-i)*(vals[i+1]-vals[i])

def row_value(vals,row):
 S,kind,j,ell,raw=row
 ph=[F(x,10**6)for x in raw]
 if kind=='A':
  assert all(0<x<=F(1,5)for x in ph)
  assert all(ph[i]>=ph[i+1]for i in range(j-1))
  cum=[F(0)]
  for x in ph:cum.append(cum[-1]+x)
  p=2**ell;b=F(p-1,p);r=S-j
  C=F(p-ell+(p-1)*j,p)+F((p-1)*(1-5),p)*cum[j]+b*at(vals,F(r)/b)*(1-cum[j])
  for i in range(j-1,0,-1):
   u=S-i-1;t=S-i+1
   D=1+i-5*cum[i]+cum[i+1]+at(vals,u)*(1-cum[i+1])
   P=(at(vals,t)*(1-cum[i])+i-4*cum[i]+(2*u-1)*ph[i])/2
   C=P+max(D,C)/2
  return max(1+ph[0]+at(vals,S-1)*(1-ph[0]),C)+(2*S-3)*ph[0]
 theta,phi,u=ph;r=ell
 assert F(1,15)<=theta<=F(1,5) and 0<phi<=theta
 assert phi<5*theta-F(1,3)
 assert 0<u<phi and u<-1-5*theta+15*phi
 assert 4*u+theta+phi<1 and 6*u+5*theta+24*phi<5
 rho=(1+F(21,22)*u+(F(1,3)+(34-MU)*theta)/22)/4
 assert rho<F(1,3)
 q=1-theta-phi;t=2*(S-1)-r
 P=(at(vals,t)*(1-theta)+1-4*theta+(2*r-1)*phi)/2
 D=2-4*theta+phi+at(vals,r)*q
 C=3-4*(theta+phi)+max(-rho+at(vals,r)*q,(-F(5,4)+F(3,4)*at(vals,F(4*r,3)))*q)
 return max(1+at(vals,S-1)+(2*S-2-at(vals,S-1))*theta,(2*S-3)*theta+P+max(D,C)/2)

def verify():
 outs=[row_value(B,row)for row in ROWS]
 for row,out in zip(ROWS,outs):assert out<B[row[0]],(row[0],float(out),float(B[row[0]]))
 contraction=F(94,100)
 assert all(1-F(row[4][0],10**6)<contraction for row in ROWS)
 # Every branch has total variable coefficient <=1-theta;
 # see the accompanying proof. All coefficients are nonnegative.
 Delta=B[8]-11
 assert Delta<F(1,13)
 saving=(1-13*Delta)/14
 assert saving>0 and 2-12*Delta>0
 print(json.dumps(dict(status='VERIFIED',rows=[dict(s=row[0],kind=row[1],parameters=row[4],bound=str(B[row[0]]),output=str(out),slack=str(B[row[0]]-out))for row,out in zip(ROWS,outs)],contraction=str(contraction),joint16=str(B[8]),Delta16=str(Delta),minor_saving=str(saving),bootstrap18_margin=str(2-12*Delta)),indent=2))
if __name__=='__main__':verify()


==> anc/number-field/small-powers/certificates/septic.py <==
#!/usr/bin/env python3
"""Self-contained exact verification of the twelve rows printed in the TeX.
All arithmetic is rational; no optimization library or external data is used.
The analytic transformations are established in the article.
"""
from fractions import Fraction as Q
D=100000
b=list(map(lambda x:Q(x,D),[0,100000,200000,306493,426513,559014,
 701542,854214,1015371,1184806,1360673,1542553,1729695,1919477,2111765]))
# s, process, ell, t, phi numerators, certified slack numerator /10^8.
rows=[
(3,'A',1,0,[3196],52177),
(4,'A',2,0,[6818],8692),
(5,'B',2,5,[8699,3541],10185),
(6,'A',2,0,[9641,6937],12539),
(7,'B',2,6,[10564,8803,4059],14896),
(8,'A',2,0,[11203,9889,6902],12594),
(9,'B',2,8,[11874,10797,8946,4151],16152),
(10,'A',2,0,[12330,11453,9898,6609],13579),
(11,'A',2,0,[12805,12028,10870,8586],14177),
(12,'A',2,0,[13252,12659,10684,10188],17123),
(13,'M',0,0,[13392,12953,12116,10714],14754),
(14,'M',0,0,[13559,13070,12326,10846],15886)]
def at(t):
 t=Q(t);assert 0<=t<=14;i=t.numerator//t.denominator
 return b[i] if t==i else b[i]+(t-i)*(b[i+1]-b[i])
for s,kind,ell,t,nums,claimed in rows:
 ph=[Q(x,D)for x in nums];j=len(ph);Phi=[Q(0)]
 for x in ph:Phi.append(Phi[-1]+x)
 q=[1-x for x in Phi];u=s-j
 assert all(0<=x<=Q(1,7)for x in ph)
 assert all(ph[i]>=ph[i+1]for i in range(j-1))
 assert ph[0]>=Q(3,100)
 def kappa(l):
  p=2**l;return p-l+(p-1)*(j-6*Phi[j])
 if kind=='M':
  assert j==4 and 7*q[j]>2
  C=5-6*Phi[4]+max(-Q(1,4)+q[4]*at(u),
                     q[4]*(-Q(7,4)+Q(3,4)*at(Q(4,3)*u)))
 else:
  for I in range(3,j+1):assert Phi[I]+7*(ph[I-2]+ph[I-1])<=2
  p=2**ell
  if kind=='A':
   c=1-Q(1,p);C=kappa(ell)/p+c*q[j]*at(Q(u)/c)
  else:
   c=Q(u,t);a=2*(1-c)-Q(2,p);bb=Q(2,p)-(1-c)
   assert min(a,bb,c)>=0 and a+bb+c==1 and a*(p//2)+bb*p==1
   C=a*kappa(ell-1)+bb*kappa(ell)+c*q[j]*at(t)
 for i in range(j-1,0,-1):
  ui=s-i-1;ti=s-i+1
  Di=1+i-7*Phi[i]+Phi[i+1]+q[i+1]*at(ui)
  Ei=(q[i]*at(ti)+i-6*Phi[i]+(2*ui-1)*ph[i])/2
  C=Ei+max(Di,C)/2
 out=(2*s-3)*ph[0]+max(1+ph[0]+(1-ph[0])*at(s-1),C)
 assert s<out<b[s]<2*s
 slack=b[s]-out
 assert slack>=Q(claimed,10**8)>0
 print(s,'exact row slack =',slack)
assert b[14]==Q(422353,20000)<21+Q(59,500)
assert 24-(Q(6,56)*48+Q(25,28)*(21+Q(59,500)))==Q(1,560)
assert 4-24*Q(59,500)==Q(146,125)
print('VERIFIED: all 12 rows, contraction <=97/100, lambda14 <=21.11765.')


==> anc/number-field/small-powers/certificates/sixth.json <==
{
  "certificate": "Sixth-power rational inequalities",
  "rows": [
    {
      "order": 6,
      "b": "6183/2000",
      "T_b": "61824697/20000000",
      "T_b_decimal": "3.091234850000",
      "slack": "5303/20000000",
      "holder_weights": [
        "1/2",
        "0",
        "1/2"
      ],
      "terminal_side_conditions": []
    },
    {
      "order": 8,
      "b": "2167/500",
      "T_b": "866773061/200000000",
      "T_b_decimal": "4.333865305000",
      "slack": "26939/200000000",
      "holder_weights": [
        "1/4",
        "0",
        "3/4"
      ],
      "terminal_side_conditions": []
    },
    {
      "order": 10,
      "b": "2863/500",
      "T_b": "357851061/62500000",
      "T_b_decimal": "5.725616976000",
      "slack": "23939/62500000",
      "holder_weights": [
        "3/10",
        "1/10",
        "3/5"
      ],
      "terminal_side_conditions": []
    },
    {
      "order": 12,
      "b": "7233/1000",
      "T_b": "72326827/10000000",
      "T_b_decimal": "7.232682700000",
      "slack": "3173/10000000",
      "holder_weights": [
        "1/4",
        "0",
        "3/4"
      ],
      "terminal_side_conditions": []
    },
    {
      "order": 14,
      "b": "2213/250",
      "T_b": "885180427/100000000",
      "T_b_decimal": "8.851804270000",
      "slack": "19573/100000000",
      "holder_weights": [
        "1/6",
        "1/6",
        "2/3"
      ],
      "terminal_side_conditions": [
        "127179/100000"
      ]
    },
    {
      "order": 16,
      "b": "5281/500",
      "T_b": "528081003/50000000",
      "T_b_decimal": "10.561620060000",
      "slack": "18997/50000000",
      "holder_weights": [
        "1/4",
        "0",
        "3/4"
      ],
      "terminal_side_conditions": [
        "633/400"
      ]
    },
    {
      "order": 18,
      "b": "3089/250",
      "T_b": "617778367/50000000",
      "T_b_decimal": "12.355567340000",
      "slack": "21633/50000000",
      "holder_weights": [
        "1/2",
        "0",
        "1/2"
      ],
      "terminal_side_conditions": [
        "182957/100000",
        "55603/50000"
      ]
    },
    {
      "order": 20,
      "b": "711/50",
      "T_b": "355492533/25000000",
      "T_b_decimal": "14.219701320000",
      "slack": "7467/25000000",
      "holder_weights": [
        "7/18",
        "1/18",
        "5/9"
      ],
      "terminal_side_conditions": [
        "199991/100000",
        "162649/100000"
      ]
    }
  ],
  "largest_terminal_condition": "199991/100000",
  "contraction_upper_bound": "23/25",
  "79_round_order20_bound": "389246455125866484247374341763131394508874902511771963843298690715177579741804608347140241776108454234713629678861/27369110631344083416479093423631174439067616052275698667130239919722482083708214872785902116447687149047851562500",
  "79_round_order20_decimal": 14.222108287292592,
  "target": "14+2/9"
}


==> anc/number-field/small-powers/certificates/sixth.py <==
"""Exact replay of the eight sixth-power exponent inequalities.

The analytic transformations are established in the article; this program
verifies their finite rational inequalities.
"""
from fractions import Fraction as F
from pathlib import Path
import json

ROWS = [
    (3, [], (1, 1), F(8), [4545]),
    (4, [], (2, 2), F(8), [8333]),
    (5, [5], (1, 2), F(10), [10673, 5080]),
    (6, [6], (2, 2), F(32, 3), [11855, 8751]),
    (7, [7, 6], (1, 2), F(12), [12981, 10763, 5551]),
    (8, [8, 7], (2, 2), F(40, 3), [13784, 12076, 8562]),
    (9, [9, 8, 8], (1, 1), F(16), [14593, 13194, 10858, 1059]),
    (10, [10, 9, 9], (1, 2), F(18), [15303, 14283, 12101, 6908]),
]
B = {r: F(v) for r, v in zip(range(6, 21, 2),
     ['3.0915','4.334','5.726','7.233','8.852','10.562','12.356','14.220'])}

def mu(x, values):
    if x == 4:
        return F(2)
    if x == F(32, 3):
        return (2*values[10] + values[12])/3
    if x == F(40, 3):
        return (values[12] + 2*values[14])/3
    return values[int(x)]

def update(row, values):
    S, path, (l1, l2), u, integers = row
    phi = [F(0)] + [F(z, 100000) for z in integers]
    d = len(integers)
    Phi = [sum(phi[:j+1]) for j in range(d+1)]
    q = [1-v for v in Phi]
    s = [None, S-1]
    for t in path:
        s.append(2*s[-1]-t)
    c = 2*s[d]/u
    if l1 == l2:
        a, b = F(1, 2**l1), F(0)
    else:
        b = (1-2**l1*(1-c))/(2**l2-2**l1)
        a = 1-b-c
    assert a+b+c == 1 and 2**l1*a + 2**l2*b == 1
    assert min(a,b,c) >= 0
    def A(l):
        return (2**l-l+(2**l-1)*d-5*(2**l-1)*Phi[d]
                +(Phi[d] if d+l == 6 else 0))
    T = a*A(l1)+b*A(l2)+c*q[d]*mu(u, values)
    for j in range(d-1, 0, -1):
        t = path[j-1]
        p = 2*s[j]-t
        diag = 1+j-6*Phi[j]+Phi[j+1]+mu(2*p,values)*q[j+1]
        T = (mu(2*t,values)*q[j]+j-5*Phi[j]
             +(2*p-1)*phi[j+1]+max(diag,T))/2
    outer_diag = 1+2*(S-1)*phi[1]+mu(2*(S-1),values)*q[1]
    candidate = max(outer_diag,(2*S-3)*phi[1]+T)
    side = [Phi[I]+6*(phi[I-1]+phi[I]) for I in range(3,d+1)]
    assert all(z < 2 for z in side)
    return candidate, side, (a,b,c)

def main():
    ledger=[]
    largest=F(0)
    for row in ROWS:
        r=2*row[0]
        result, side, weights=update(row,B)
        slack=B[r]-result
        assert slack > 0
        largest=max([largest]+side)
        ledger.append({'order':r,'b':str(B[r]),'T_b':str(result),
                       'T_b_decimal':format(float(result),'.12f'),
                       'slack':str(slack),'holder_weights':list(map(str,weights)),
                       'terminal_side_conditions':list(map(str,side))})
        print(r, format(float(result),'.12f'), 'slack', str(slack))
    initial={r:F(v) for r,v in zip(range(6,21,2),
        ['3.5','5','6.75','8.5','10.25','12','13.875','15.75'])}
    assert max(initial[r]-B[r] for r in B) == F('1.53')
    # The sup-norm contraction is proved analytically branch by branch;
    # here verify the advertised finite bound after 79 simultaneous rounds.
    bound=B[20]+F('1.53')*F(23,25)**79
    assert bound < F(14)+F(2,9)
    report={'certificate':'Sixth-power rational inequalities',
            'rows':ledger,'largest_terminal_condition':str(largest),
            'contraction_upper_bound':'23/25',
            '79_round_order20_bound':str(bound),
            '79_round_order20_decimal':float(bound),
            'target':'14+2/9'}
    Path(__file__).with_suffix('.json').write_text(json.dumps(report,indent=2)+'\n')
    print('largest condition',float(largest))
    print('79-round upper bound',float(bound))

if __name__ == '__main__':
    main()

# The chronological conditions for the common auxiliary lemma.
for row in ROWS:
    phi=[F(v,100000) for v in row[-1]]
    assert all(sum(phi[:i+1])+4*phi[i]<=1 for i in range(len(phi)))


==> anc/number-field/small-powers/certificates/tenth-field.py <==
#!/usr/bin/env python3
"""Exact rational certificate for the uniform tenth-power 55-variable theorem.
The analytic A/B and cubic processes are proved in the accompanying article.
Requires only Python's standard library.
"""
from fractions import Fraction as F
import json

DATA=json.loads(r'''
{"k":10,"b":[
"0", "1", "2", "3028131/1000000", "129901/31250", "5365973/1000000",
"3323309/500000", "7996737/1000000", "4707187/500000", "170228/15625", "3109397/250000", "438663/31250",
"7845711/500000", "8697193/500000", "2392839/125000", "20930391/1000000", "22754051/1000000", "24609057/1000000",
"26489639/1000000", "28391489/1000000", "15155733/500000", "6449299/200000", "8548479/250000", "36152339/1000000"
],"rows":[
{"s": 3, "j": 1, "kind": "A", "l": 1, "t": null, "elimination": null, "phi_q": ["140570369/10000000000"]},
{"s": 4, "j": 1, "kind": "A", "l": 2, "t": null, "elimination": null, "phi_q": ["43305479/1000000000"]},
{"s": 5, "j": 2, "kind": "A", "l": 1, "t": null, "elimination": null, "phi_q": ["68023071/1250000000", "41410159/10000000000"]},
{"s": 6, "j": 2, "kind": "B", "l": 2, "t": 6, "elimination": null, "phi_q": ["605612047/10000000000", "93705547/2500000000"]},
{"s": 7, "j": 2, "kind": "A", "l": 2, "t": null, "elimination": null, "phi_q": ["163502499/2500000000", "524575413/10000000000"]},
{"s": 8, "j": 3, "kind": "B", "l": 2, "t": 7, "elimination": null, "phi_q": ["139136119/2000000000", "613706039/10000000000", "360453041/10000000000"]},
{"s": 9, "j": 3, "kind": "A", "l": 2, "t": null, "elimination": null, "phi_q": ["729186953/10000000000", "83362213/1250000000", "515008069/10000000000"]},
{"s": 10, "j": 4, "kind": "A", "l": 2, "t": null, "elimination": [3, 2, 1, 0], "phi_q": ["764197749/10000000000", "17857641/250000000", "312565769/5000000000", "91973821/2500000000"]},
{"s": 11, "j": 4, "kind": "A", "l": 2, "t": null, "elimination": [3, 2, 1, 0], "phi_q": ["24778203/312500000", "751066453/10000000000", "136372043/2000000000", "2624147/50000000"]},
{"s": 12, "j": 5, "kind": "A", "l": 2, "t": null, "elimination": [4, 3, 2, 1, 0], "phi_q": ["821575941/10000000000", "784217893/10000000000", "366550181/5000000000", "317438187/5000000000", "75219727/2000000000"]},
{"s": 13, "j": 5, "kind": "A", "l": 2, "t": null, "elimination": [4, 3, 2, 1, 0], "phi_q": ["423033453/5000000000", "813159149/10000000000", "384001839/5000000000", "138801669/2000000000", "104722983/2000000000"]},
{"s": 14, "j": 6, "kind": "B", "l": 2, "t": 11, "elimination": [5, 4, 3, 2, 1, 0], "phi_q": ["5434847/62500000", "839775001/10000000000", "802641957/10000000000", "186585929/2500000000", "39979059/625000000", "91495767/2500000000"]},
{"s": 15, "j": 6, "kind": "A", "l": 2, "t": null, "elimination": [5, 4, 3, 2, 1, 0], "phi_q": ["889297053/10000000000", "431544313/5000000000", "828979911/10000000000", "195216913/2500000000", "694894303/10000000000", "501213907/10000000000"]},
{"s": 16, "j": 6, "kind": "B", "l": 3, "t": 13, "elimination": [5, 4, 3, 2, 1, 0], "phi_q": ["908150303/10000000000", "442340377/5000000000", "428245931/5000000000", "816741897/10000000000", "725992797/10000000000", "623513161/10000000000"]},
{"s": 17, "j": 7, "kind": "A", "l": 2, "t": null, "elimination": [6, 5, 4, 3, 2, 1, 0], "phi_q": ["924732191/10000000000", "905239739/10000000000", "44092667/500000000", "809797191/10000000000", "359909863/5000000000", "159959939/2500000000", "435846503/10000000000"]},
{"s": 18, "j": 7, "kind": "M", "phi_q": ["46884441/500000000", "921700817/10000000000", "901785377/10000000000", "7022689/80000000", "169805397/2000000000", "810067149/10000000000", "3/40"]},
{"s": 19, "j": 7, "kind": "M", "phi_q": ["237069431/2500000000", "467101251/5000000000", "229193249/2500000000", "894167027/10000000000", "864420747/10000000000", "411025271/5000000000", "749999999/10000000000"]},
{"s": 20, "j": 7, "kind": "M", "phi_q": ["957456777/10000000000", "472391183/5000000000", "92891887/1000000000", "453984069/5000000000", "219499799/2500000000", "831665711/10000000000", "3/40"]},
{"s": 21, "j": 7, "kind": "M", "phi_q": ["482542133/5000000000", "190782771/2000000000", "58697777/625000000", "459559601/5000000000", "889387537/10000000000", "840231609/10000000000", "3/40"]},
{"s": 22, "j": 7, "kind": "M", "phi_q": ["971360897/10000000000", "19229607/200000000", "189585673/2000000000", "92841029/1000000000", "449184893/5000000000", "84707757/1000000000", "3/40"]},
{"s": 23, "j": 7, "kind": "M", "phi_q": ["977371993/10000000000", "484347571/5000000000", "957224127/10000000000", "940589327/10000000000", "914812231/10000000000", "217890059/2500000000", "395818973/5000000000"]}
]}
''')

def interp(b,t):
 t=F(t);assert 0<=t<=len(b)-1
 i=t.numerator//t.denominator
 return b[i] if t==i else (i+1-t)*b[i]+(t-i)*b[i+1]

def exact(k,b,r):
 S=r['s'];j=r['j'];phi=list(map(F,r['phi_q']));total=sum(phi);q=1-total;at=lambda t:interp(b,t)
 assert all(0<f<F(1,k) for f in phi)
 assert all(phi[i]<=1-sum(phi[:i])for i in range(j))
 u=S-j
 if r['kind']=='M':
  assert j==k-3 and k*q>2
  amp=1+j+(1-k)*total
  C=max(amp-F(1,4)+q*at(u),amp+q*(-F(k,4)+F(3,4)*at(F(4*u,3))))
 else:
  l=r['l'];p=2**l;assert 1<=l<=3 and 1<=j<=k-1-l
  used=[l] if r['kind']=='A' else [l-1,l]
  for order in used:
   for appended in range(order):
    residual=k-j-appended;assert residual>=2
    if j!=1 and residual%2==0 and residual>=6:assert total<=F(1,3)
  J=(k-j-l+1)//2
  if r['elimination'] is None:assert j<=J+1
  else:
   assert r['elimination']==list(range(j-1,-1,-1))
   for i in range(j):assert sum(phi[:i+1])+(k-2)*phi[i]<=1
  def kap(ell):pp=2**ell;return pp-ell+(pp-1)*(j+(1-k)*total)
  if r['kind']=='A':
   c=1-F(1,p);C=kap(l)/p+c*q*at(F(u)/c)
  else:
   t=r['t'];c=F(u,t);a=2*(1-c)-F(2,p);bb=F(2,p)-(1-c)
   assert min(a,bb,c)>=0 and a+bb+c==1 and a*(p//2)+bb*p==1
   C=a*kap(l-1)+bb*kap(l)+c*q*at(t)
 for i in range(j-1,0,-1):
  pre=sum(phi[:i]);ui=S-i-1;ti=S-i+1
  E=(i+(1-k)*pre+(2*ui-1)*phi[i]+(1-pre)*at(ti))/2
  D=i+1+(1-k)*pre+phi[i]+(1-pre-phi[i])*at(ui)
  C=E+max(D,C)/2
 out=(2*S-3)*phi[0]+max(1+phi[0]+(1-phi[0])*at(S-1),C)
 assert max(S,2*S-k)<=out<b[S],(S,float(out),float(b[S]))
 return out

def verify():
 k=DATA['k'];b=list(map(F,DATA['b']));assert k==10
 assert b[:3]==list(map(F,(0,1,2)))
 assert [r['s']for r in DATA['rows']]==list(range(3,24))
 slacks=[];phi1=[]
 for r in DATA['rows']:
  result=exact(k,b,r);slacks.append(b[r['s']]-result);phi1.append(F(r['phi_q'][0]))
 assert min(slacks)==F(65679537093,40000000000000000)>0
 assert 1-min(phi1)==F(9859429631,10000000000)<1
 assert b[22]==F(34193916,1000000)<F(34227,1000)
 delta=b[23]-36;assert delta==F(152339,1000000)
 margin=56-46-(110-56)*delta
 assert margin==F(886847,500000)>0
 a,bb,c=F(3,22),F(46,55),F(3,110)
 assert a+bb+c==1 and 110*a==15 and 46*bb+56*c==40
 saving=a-bb*delta
 assert saving==F(246203,27500000)>0
 assert F(15)/(1-F(40,56))==F(105,2)>20
 print('21 exact seed rows passed.')
 print('Minimum supersolution slack:',min(slacks))
 print('Contraction at most:',1-min(phi1))
 print('Full 44th-moment exponent:',b[22])
 print('Delta46:',delta)
 print('Bootstrap margin:',margin)
 print('Minor-arc saving:',saving)
 print('Analytic conclusion: 55 variables, uniformly over number fields.')

if __name__=='__main__':verify()


==> anc/number-field/small-powers/verify.py <==
"""Verify the local, smooth-moment and fibre certificates using Python 3."""
import contextlib
import io
import json
import runpy
import subprocess
import sys
from fractions import Fraction
from pathlib import Path

HERE = Path(__file__).resolve().parent / "certificates"
Q = Fraction


def smooth_excesses(degree):
    """Recover the input curve from its original exact moment computation."""
    script = {9: "ninth-field.py", 10: "tenth-field.py"}[degree]
    with contextlib.redirect_stdout(io.StringIO()):
        program = runpy.run_path(str(HERE / script))
        if degree == 9:
            exponents = program["final"]
        else:
            program["verify"]()
            exponents = program["DATA"]["b"]
    loss_free_order = {9: 46, 10: 56}[degree]
    points = {2 * s: Q(value) + degree - 2 * s
              for s, value in enumerate(exponents) if s >= 2}
    points[loss_free_order] = Q(0)
    for order in points:
        if order > loss_free_order:
            points[order] = Q(0)
    hull = []
    for order, excess in sorted(points.items()):
        while len(hull) >= 2:
            (u, first), (v, second) = hull[-2:]
            if (second - first) * (order - v) < (excess - second) * (v - u):
                break
            hull.pop()
        hull.append((order, excess))
    return dict(hull)


def interpolate(curve, r):
    if r in curve:
        return curve[r]
    lo = max(q for q in curve if q < r)
    hi = min(q for q in curve if q > r)
    return ((hi-r) * curve[lo] + (r-lo) * curve[hi]) / (hi-lo)


def check_cover(k, upper, sigma):
    theta = upper / k + Q(1, 10**6)
    intervals = []
    for j in range(k-1):
        if 2**j * sigma > Q(1, 2):
            continue
        if j > 0 and theta > 1 - 2**j * sigma:
            continue
        left = j * theta + 2**(j+1) * sigma
        right = j + 2 - (2**(j+2) - 2) * sigma
        if left <= right:
            intervals.append((left, right))
    covered = Q(1)
    for left, right in sorted(intervals):
        if left <= covered:
            covered = max(covered, right)
    assert covered > upper


def verify_policy(data):
    k, ordinary, total = data["k"], data["ordinary"], data["total"]
    restricted = total - ordinary
    share = Q(ordinary, k*(k+1))
    r = restricted/(1-share)
    ambient = smooth_excesses(k)
    ceiling = -(-r.numerator // r.denominator)
    curve = {q: interpolate(ambient, Q(q)) for q in range(4, ceiling+1)}
    previous_order = 0
    for row in data["rows"]:
        order, prior = Q(row["q"]), Q(row["h"])
        upper, z, result = Q(row["M"]), Q(row["z"]), Q(row["delta"])
        lower = upper-Q(1, 1000)
        assert previous_order < order and k+2 <= order and 4 <= prior < order
        assert 0 < lower < upper < k/2 and result >= 0 and z > 0
        check_cover(k, upper, 2*z+Q(1, 10000))
        high = (1-lower/k) * curve[order-2]
        low = curve[prior]-(order-prior)*z
        assert max(high,low) <= result < curve[order]
        curve[order] = result
        previous_order = order
    gain = share - (1-share)*interpolate(curve, r)
    assert gain == Q(data["gain"]) and gain > 0
    critical = {9: 46, 10: 56}[k]
    pruning = Q(ordinary*critical, critical-restricted)
    assert pruning > 2*k
    print(f"k={k}: {total} variables, minor saving {gain}, pruning order {pruning}")


def main():
    files = sorted(HERE.glob("*.py"))
    assert len(files) == 9
    for path in files:
        command = [sys.executable, str(path)]
        result = subprocess.run(command, cwd=HERE, capture_output=True, text=True)
        if result.returncode:
            raise RuntimeError(result.stdout + result.stderr)
        print(f"{path.name}: passed")
    for policy in json.loads((HERE / "fibres.json").read_text()):
        verify_policy(policy)


if __name__ == "__main__":
    main()

